$\Lambda_b \to \Lambda_c^*(2595,2625)\ell^-\bar{\nu}$ form factors from lattice QCD

We present the first lattice-QCD determination of the form factors describing the semileptonic decays $\Lambda_b \to \Lambda_c^*(2595)\ell^-\bar{\nu}$ and $\Lambda_b \to \Lambda_c^*(2625)\ell^-\bar{\nu}$, where the $\Lambda_c^*(2595)$ and $\Lambda_c^*(2625)$ are the lightest charm baryons with $J^P=\frac12^-$ and $J^P=\frac32^-$, respectively. These decay modes provide new opportunities to test lepton flavor universality and also play an important role in global analyses of the strong interactions in $b\to c$ semileptonic decays. We determine the full set of vector, axial vector, and tensor form factors for both decays, but only in a small kinematic region near the zero-recoil point. The lattice calculation uses three different ensembles of gauge-field configurations with $2+1$ flavors of domain-wall fermions, and we perform extrapolations of the form factors to the continuum limit and physical pion mass. We present Standard-Model predictions for the differential decay rates and angular observables. In the kinematic region considered, the differential decay rate for the $\frac12^-$ final state is found to be approximately 2.5 times larger than the rate for the $\frac32^-$ final state. We also test the compatibility of our form-factor results with zero-recoil sum rules.

==> anc/covariance.dat <==
fplus32mF          fplus32mF          4.859053236419362e-05
fplus32mF          fplus32mA          0.00029188217414852913
fplus32mF          f032mF             0.0028195656004266784
fplus32mF          f032mA             -0.015623383259720116
fplus32mF          fperp32mF          3.5564841293159676e-05
fplus32mF          fperp32mA          0.0008500019996764198
fplus32mF          fperpp32mF         4.714823847170544e-06
fplus32mF          fperpp32mA         -4.827781463783026e-05
fplus32mF          gplus32mF          0.0024201062587533052
fplus32mF          gplus32mA          -0.013890070504102875
fplus32mF          g032mF             7.062878912270607e-06
fplus32mF          g032mA             0.0003813207175197496
fplus32mF          gperp32mF          0.002258575611547766
fplus32mF          gperp32mA          -0.013750224701372148
fplus32mF          gperpp32mF         -3.595135008171489e-05
fplus32mF          gperpp32mA         0.00025945973885207384
fplus32mF          hplus32mF          4.372192769724017e-05
fplus32mF          hplus32mA          0.00090411362890283
fplus32mF          hperp32mF          3.2921426061302164e-05
fplus32mF          hperp32mA          0.0003185656326351941
fplus32mF          hperpp32mF         -1.3491555894246507e-06
fplus32mF          hperpp32mA         5.225671946947753e-06
fplus32mF          htildeplus32mF     0.002275881272499862
fplus32mF          htildeplus32mA     -0.013856538246695162
fplus32mF          htildeperp32mF     0.0025357262636279505
fplus32mF          htildeperp32mA     -0.014770234509433069
fplus32mF          htildeperpp32mF    6.976155216906175e-05
fplus32mF          htildeperpp32mA    -0.000279115008318433
fplus32mF          fplus12mF          2.0755379748504693e-05
fplus32mF          fplus12mA          0.000286640474413306
fplus32mF          f012mF             0.00015639964914058663
fplus32mF          f012mA             -0.00045040296525997923
fplus32mF          fperp12mF          1.1492138644764063e-05
fplus32mF          fperp12mA          0.00012350875350115417
fplus32mF          gplus12mF          0.00016976462990826992
fplus32mF          gplus12mA          -0.0004635962799830377
fplus32mF          g012mF             2.007764859632523e-05
fplus32mF          g012mA             0.00021730103304583239
fplus32mF          gperp12mF          0.00040434139069363864
fplus32mF          gperp12mA          -0.0014156227567758538
fplus32mF          hplus12mF          1.1371604875221617e-05
fplus32mF          hplus12mA          0.00014006933281350434
fplus32mF          hperp12mF          1.8862115551686305e-05
fplus32mF          hperp12mA          0.0001972727695695828
fplus32mF          htildeplus12mF     0.00043255405934692227
fplus32mF          htildeplus12mA     -0.0013734422313346466
fplus32mF          htildeperp12mF     0.0001562269499984825
fplus32mF          htildeperp12mA     -0.00045823330644122857
fplus32mA          fplus32mF          0.00029188217414852913
fplus32mA          fplus32mA          0.07274934592089546
fplus32mA          f032mF             0.12006087084836216
fplus32mA          f032mA             -0.824828204528457
fplus32mA          fperp32mF          0.00037426698277898054
fplus32mA          fperp32mA          0.08305477435827753
fplus32mA          fperpp32mF         0.0002180303887529756
fplus32mA          fperpp32mA         -0.0012642879615845251
fplus32mA          gplus32mF          0.09980680681332264
fplus32mA          gplus32mA          -0.7573118702298322
fplus32mA          g032mF             4.7010099182551446e-05
fplus32mA          g032mA             0.053923361039427666
fplus32mA          gperp32mF          0.0995831908548347
fplus32mA          gperp32mA          -0.740007000071779
fplus32mA          gperpp32mF         -0.0012083477928688047
fplus32mA          gperpp32mA         0.04029257204729471
fplus32mA          hplus32mF          0.00021033741023620262
fplus32mA          hplus32mA          0.0641539984739157
fplus32mA          hperp32mF          0.00014596626879789627
fplus32mA          hperp32mA          0.060085565627873413
fplus32mA          hperpp32mF         -4.659537867794255e-05
fplus32mA          hperpp32mA         0.00011496189069009774
fplus32mA          htildeplus32mF     0.10125149963070651
fplus32mA          htildeplus32mA     -0.7664182266379737
fplus32mA          htildeperp32mF     0.105989429040363
fplus32mA          htildeperp32mA     -0.7645010824556644
fplus32mA          htildeperpp32mF    0.002564636566384569
fplus32mA          htildeperpp32mA    0.010970415428457978
fplus32mA          fplus12mF          9.183172385812914e-05
fplus32mA          fplus12mA          0.04907313095487044
fplus32mA          f012mF             0.0063483991910210985
fplus32mA          f012mA             -0.08685063855663003
fplus32mA          fperp12mF          1.3384714558326411e-05
fplus32mA          fperp12mA          0.03893425344429936
fplus32mA          gplus12mF          0.006763275028566533
fplus32mA          gplus12mA          -0.08584138561125583
fplus32mA          g012mF             0.0001069123172795771
fplus32mA          g012mA             0.05380091683505917
fplus32mA          gperp12mF          0.017150078501318333
fplus32mA          gperp12mA          -0.24608423156018758
fplus32mA          hplus12mF          -3.889815636211924e-05
fplus32mA          hplus12mA          0.04423745876284446
fplus32mA          hperp12mF          0.00012376619273459655
fplus32mA          hperp12mA          0.04673902676077611
fplus32mA          htildeplus12mF     0.016888496225036846
fplus32mA          htildeplus12mA     -0.23197188295404325
fplus32mA          htildeperp12mF     0.0064731512578097075
fplus32mA          htildeperp12mA     -0.08696856244803214
f032mF             fplus32mF          0.0028195656004266784
f032mF             fplus32mA          0.12006087084836216
f032mF             f032mF             0.4499595130504263
f032mF             f032mA             -3.022677796499083
f032mF             fperp32mF          0.0007544340237525861
f032mF             fperp32mA          0.1610526546215789
f032mF             fperpp32mF         0.0007293677657281605
f032mF             fperpp32mA         -0.000998052745578671
f032mF             gplus32mF          0.3843907131435286
f032mF             gplus32mA          -2.757650982798474
f032mF             g032mF             0.000482399673645631
f032mF             g032mA             0.09937529104661158
f032mF             gperp32mF          0.3796779227403774
f032mF             gperp32mA          -2.7114921948055444
f032mF             gperpp32mF         -0.004844383089709474
f032mF             gperpp32mA         0.056451401947896294
f032mF             hplus32mF          0.0005583557483508806
f032mF             hplus32mA          0.1320812158427988
f032mF             hperp32mF          0.0021010663503516257
f032mF             hperp32mA          0.10451305252852083
f032mF             hperpp32mF         -0.00017349495606326258
f032mF             hperpp32mA         0.0004356570249212727
f032mF             htildeplus32mF     0.385911279190375
f032mF             htildeplus32mA     -2.775338203102668
f032mF             htildeperp32mF     0.4034890143875159
f032mF             htildeperp32mA     -2.817956705641845
f032mF             htildeperpp32mF    0.012159311969454595
f032mF             htildeperpp32mA    -0.02820520322794335
f032mF             fplus12mF          0.001391809216415222
f032mF             fplus12mA          0.0765753298619882
f032mF             f012mF             0.024919684508725972
f032mF             f012mA             -0.20520226145799259
f032mF             fperp12mF          0.0008904155039412686
f032mF             fperp12mA          0.048968297678772726
f032mF             gplus12mF          0.025917670474288217
f032mF             gplus12mA          -0.2052190977294892
f032mF             g012mF             0.00145912101934129
f032mF             g012mA             0.07577231983054925
f032mF             gperp12mF          0.06706757682612675
f032mF             gperp12mA          -0.6029637514019434
f032mF             hplus12mF          0.0008365437993979955
f032mF             hplus12mA          0.05608794534458359
f032mF             hperp12mF          0.0013991521817195555
f032mF             hperp12mA          0.0668880914315684
f032mF             htildeplus12mF     0.06867995688611507
f032mF             htildeplus12mA     -0.582876196776119
f032mF             htildeperp12mF     0.02466655416739839
f032mF             htildeperp12mA     -0.20803328855349953
f032mA             fplus32mF          -0.015623383259720116
f032mA             fplus32mA          -0.824828204528457
f032mA             f032mF             -3.022677796499083
f032mA             f032mA             76.4241427312887
f032mA             fperp32mF          -0.01412129409535719
f032mA             fperp32mA          -1.2710506551533622
f032mA             fperpp32mF         0.00042136565362850954
f032mA             fperpp32mA         0.5488237802706186
f032mA             gplus32mF          -2.7777916701156697
f032mA             gplus32mA          69.83713490778499
f032mA             g032mF             -0.006459358627690675
f032mA             g032mA             -0.7789909608382051
f032mA             gperp32mF          -2.7279356394593144
f032mA             gperp32mA          67.84601766770537
f032mA             gperpp32mF         0.045104664611679085
f032mA             gperpp32mA         -1.536839498121203
f032mA             hplus32mF          -0.012318116643811244
f032mA             hplus32mA          -1.3818684076440328
f032mA             hperp32mF          -0.013952827816067038
f032mA             hperp32mA          -0.7558287419635382
f032mA             hperpp32mF         -0.00011828536339766809
f032mA             hperpp32mA         -0.10848987354887461
f032mA             htildeplus32mF     -2.777237247495277
f032mA             htildeplus32mA     69.73731994229861
f032mA             htildeperp32mF     -2.847498797437848
f032mA             htildeperp32mA     71.60967052281964
f032mA             htildeperpp32mF    -0.0266687981288606
f032mA             htildeperpp32mA    1.3418150097901786
f032mA             fplus12mF          -0.004430439251927501
f032mA             fplus12mA          -0.9489333317553025
f032mA             f012mF             -0.20997542407496525
f032mA             f012mA             4.423035468161094
f032mA             fperp12mF          7.92512172020416e-05
f032mA             fperp12mA          -0.6108728600666518
f032mA             gplus12mF          -0.21152243143835034
f032mA             gplus12mA          4.427561549642058
f032mA             g012mF             -0.0014139891358898782
f032mA             g012mA             -0.9892816338804455
f032mA             gperp12mF          -0.6239252128259836
f032mA             gperp12mA          12.720442884841315
f032mA             hplus12mF          0.002289093564276995
f032mA             hplus12mA          -0.6276859942143802
f032mA             hperp12mF          -0.0037459234666105596
f032mA             hperp12mA          -0.8825449379195409
f032mA             htildeplus12mF     -0.6093716323006433
f032mA             htildeplus12mA     12.105241746148238
f032mA             htildeperp12mF     -0.21038897384042235
f032mA             htildeperp12mA     4.497415907336858
fperp32mF          fplus32mF          3.5564841293159676e-05
fperp32mF          fplus32mA          0.00037426698277898054
fperp32mF          f032mF             0.0007544340237525861
fperp32mF          f032mA             -0.01412129409535719
fperp32mF          fperp32mF          0.00018992349849982087
fperp32mF          fperp32mA          0.0008182543318867367
fperp32mF          fperpp32mF         -1.7402719515169708e-05
fperp32mF          fperpp32mA         -8.026448216286498e-05
fperp32mF          gplus32mF          0.0005853342212131729
fperp32mF          gplus32mA          -0.010234734447517713
fperp32mF          g032mF             1.2286152355249814e-05
fperp32mF          g032mA             0.00048601852935755677
fperp32mF          gperp32mF          0.00045276469371655315
fperp32mF          gperp32mA          -0.011232502023117959
fperp32mF          gperpp32mF         0.00010158787034685805
fperp32mF          gperpp32mA         -0.00033298758060870703
fperp32mF          hplus32mF          0.00020597874216326108
fperp32mF          hplus32mA          0.0009006885600196648
fperp32mF          hperp32mF          1.8695221150314417e-05
fperp32mF          hperp32mA          0.00043957935033119494
fperp32mF          hperpp32mF         4.323654881235309e-06
fperp32mF          hperpp32mA         1.0103106422314515e-05
fperp32mF          htildeplus32mF     0.0003952249410666844
fperp32mF          htildeplus32mA     -0.01111816486432623
fperp32mF          htildeperp32mF     0.0007125890477268459
fperp32mF          htildeperp32mA     -0.012335930832806704
fperp32mF          htildeperpp32mF    -0.0001977970324039151
fperp32mF          htildeperpp32mA    0.0005616895230745586
fperp32mF          fplus12mF          -6.099074043860699e-06
fperp32mF          fplus12mA          0.0005344224327000415
fperp32mF          f012mF             -2.4848452409757135e-05
fperp32mF          f012mA             -0.0002459865612760752
fperp32mF          fperp12mF          -9.342978967292847e-06
fperp32mF          fperp12mA          0.00032366143636145613
fperp32mF          gplus12mF          -5.814152938117952e-07
fperp32mF          gplus12mA          -0.0002341516342791461
fperp32mF          g012mF             -9.381886594676004e-06
fperp32mF          g012mA             0.0005606823264260991
fperp32mF          gperp12mF          -5.3408521326573606e-05
fperp32mF          gperp12mA          -0.00010479592378137593
fperp32mF          hplus12mF          -1.1965382797992458e-05
fperp32mF          hplus12mA          0.00036888612466301
fperp32mF          hperp12mF          -8.285696161944082e-06
fperp32mF          hperp12mA          0.00048775156454607555
fperp32mF          htildeplus12mF     -6.486141860449047e-05
fperp32mF          htildeplus12mA     0.000115163624827603
fperp32mF          htildeperp12mF     -8.97087664695276e-06
fperp32mF          htildeperp12mA     -0.00022375758950427685
fperp32mA          fplus32mF          0.0008500019996764198
fperp32mA          fplus32mA          0.08305477435827753
fperp32mA          f032mF             0.1610526546215789
fperp32mA          f032mA             -1.2710506551533622
fperp32mA          fperp32mF          0.0008182543318867367
fperp32mA          fperp32mA          0.12229713040467581
fperp32mA          fperpp32mF         0.00029897883510039783
fperp32mA          fperpp32mA         -0.0050861882395882236
fperp32mA          gplus32mF          0.13819805986605074
fperp32mA          gplus32mA          -1.1471386353560065
fperp32mA          g032mF             0.00015511001905493856
fperp32mA          g032mA             0.06864472328872102
fperp32mA          gperp32mF          0.1344780225202059
fperp32mA          gperp32mA          -1.131740100998636
fperp32mA          gperpp32mF         -0.0018097033590621686
fperp32mA          gperpp32mA         0.050997312752233986
fperp32mA          hplus32mF          0.0006422678995930453
fperp32mA          hplus32mA          0.10439093171423765
fperp32mA          hperp32mF          0.0004975628269882404
fperp32mA          hperp32mA          0.07272525580363234
fperp32mA          hperpp32mF         -6.351294337042302e-05
fperp32mA          hperpp32mA         0.0009251747912481058
fperp32mA          htildeplus32mF     0.1373033623528759
fperp32mA          htildeplus32mA     -1.1720126710562004
fperp32mA          htildeperp32mF     0.14570912311898399
fperp32mA          htildeperp32mA     -1.1796272754760408
fperp32mA          htildeperpp32mF    0.0021379814060932634
fperp32mA          htildeperpp32mA    0.0037779556310673433
fperp32mA          fplus12mF          0.00035111791268278207
fperp32mA          fplus12mA          0.06296683842168681
fperp32mA          f012mF             0.009011776262294297
fperp32mA          f012mA             -0.10546098978860842
fperp32mA          fperp12mF          0.00013352684428898063
fperp32mA          fperp12mA          0.04603658839735041
fperp32mA          gplus12mF          0.00944257665957855
fperp32mA          gplus12mA          -0.10496089250165347
fperp32mA          g012mF             0.00035798549123291693
fperp32mA          g012mA             0.06450311460436563
fperp32mA          gperp12mF          0.02373584011180478
fperp32mA          gperp12mA          -0.2994331128401448
fperp32mA          hplus12mF          5.801775199459904e-05
fperp32mA          hplus12mA          0.05273658502276219
fperp32mA          hperp12mF          0.00037152503394290333
fperp32mA          hperp12mA          0.056972266587217726
fperp32mA          htildeplus12mF     0.023460050163637804
fperp32mA          htildeplus12mA     -0.28220074114228816
fperp32mA          htildeperp12mF     0.009065558414522785
fperp32mA          htildeperp12mA     -0.10606719378935357
fperpp32mF         fplus32mF          4.714823847170544e-06
fperpp32mF         fplus32mA          0.0002180303887529756
fperpp32mF         f032mF             0.0007293677657281605
fperpp32mF         f032mA             0.00042136565362850954
fperpp32mF         fperp32mF          -1.7402719515169708e-05
fperpp32mF         fperp32mA          0.00029897883510039783
fperpp32mF         fperpp32mF         1.6226353093480222e-05
fperpp32mF         fperpp32mA         2.4667289678657912e-05
fperpp32mF         gplus32mF          0.0005675676943317816
fperpp32mF         gplus32mA          0.00032287413236883113
fperpp32mF         g032mF             -1.4262479490879651e-07
fperpp32mF         g032mA             0.00015308840713202472
fperpp32mF         gperp32mF          0.0005954695985147434
fperpp32mF         gperp32mA          0.00023730692364331662
fperpp32mF         gperpp32mF         -1.9185847068764575e-05
fperpp32mF         gperpp32mA         0.00014363423716543615
fperpp32mF         hplus32mF          -2.6582377571786625e-05
fperpp32mF         hplus32mA          0.00020018769858686986
fperpp32mF         hperp32mF          1.9567314386495296e-06
fperpp32mF         hperp32mA          0.00017871238139219493
fperpp32mF         hperpp32mF         -3.240675519606759e-06
fperpp32mF         hperpp32mA         -3.7939139062999433e-06
fperpp32mF         htildeplus32mF     0.0006095676205062208
fperpp32mF         htildeplus32mA     0.00029744235080517053
fperpp32mF         htildeperp32mF     0.0006276630268640425
fperpp32mF         htildeperp32mA     0.0003771390602426191
fperpp32mF         htildeperpp32mF    5.6498835507216316e-05
fperpp32mF         htildeperpp32mA    1.9308819184688686e-05
fperpp32mF         fplus12mF          9.276346842806612e-06
fperpp32mF         fplus12mA          -2.3723639209161944e-06
fperpp32mF         f012mF             3.058153507009512e-05
fperpp32mF         f012mA             -0.00013664346850531997
fperpp32mF         fperp12mF          9.364408227702834e-06
fperpp32mF         fperp12mA          -1.0493894452564576e-05
fperpp32mF         gplus12mF          3.169912207392729e-05
fperpp32mF         gplus12mA          -0.00012093945964512723
fperpp32mF         g012mF             1.2654355340276807e-05
fperpp32mF         g012mA             -1.5731705880238462e-05
fperpp32mF         gperp12mF          6.422020605317538e-05
fperpp32mF         gperp12mA          -0.0003645455430085498
fperpp32mF         hplus12mF          1.2174481677901469e-05
fperpp32mF         hplus12mA          -3.0235561810053167e-06
fperpp32mF         hperp12mF          9.918272954356361e-06
fperpp32mF         hperp12mA          -1.2552067172105476e-05
fperpp32mF         htildeplus12mF     6.270469380067109e-05
fperpp32mF         htildeplus12mA     -0.0003591000055051296
fperpp32mF         htildeperp12mF     2.855385839473443e-05
fperpp32mF         htildeperp12mA     -0.00012561600521569937
fperpp32mA         fplus32mF          -4.827781463783026e-05
fperpp32mA         fplus32mA          -0.0012642879615845251
fperpp32mA         f032mF             -0.000998052745578671
fperpp32mA         f032mA             0.5488237802706186
fperpp32mA         fperp32mF          -8.026448216286498e-05
fperpp32mA         fperp32mA          -0.0050861882395882236
fperpp32mA         fperpp32mF         2.4667289678657912e-05
fperpp32mA         fperpp32mA         0.007857186470691079
fperpp32mA         gplus32mF          -0.00172153184642377
fperpp32mA         gplus32mA          0.49603753347711044
fperpp32mA         g032mF             -3.0713046075699004e-05
fperpp32mA         g032mA             -0.00219877770897929
fperpp32mA         gperp32mF          -0.00137372760398953
fperpp32mA         gperp32mA          0.4776560068694769
fperpp32mA         gperpp32mF         7.548664878584516e-05
fperpp32mA         gperpp32mA         -0.014910761805008665
fperpp32mA         hplus32mF          -8.69880090158675e-05
fperpp32mA         hplus32mA          -0.009156731999017325
fperpp32mA         hperp32mF          -3.2333266499720726e-05
fperpp32mA         hperp32mA          -0.0015539794103083344
fperpp32mA         hperpp32mF         1.4891422641333085e-07
fperpp32mA         hperpp32mA         -0.001508247550378637
fperpp32mA         htildeplus32mF     -0.001364307081188871
fperpp32mA         htildeplus32mA     0.4965178518126251
fperpp32mA         htildeperp32mF     -0.001615657105962552
fperpp32mA         htildeperp32mA     0.5131088264243333
fperpp32mA         htildeperpp32mF    0.00014436284056017543
fperpp32mA         htildeperpp32mA    0.016172474757994302
fperpp32mA         fplus12mF          1.1699937297553129e-05
fperpp32mA         fplus12mA          -0.005533096821580662
fperpp32mA         f012mF             -0.0004764998794360881
fperpp32mA         f012mA             0.027739520027182444
fperpp32mA         fperp12mF          3.89293149514671e-05
fperpp32mA         fperp12mA          -0.0036698202815548236
fperpp32mA         gplus12mF          -0.00052521152453392
fperpp32mA         gplus12mA          0.028213507551824456
fperpp32mA         g012mF             4.081988891718867e-05
fperpp32mA         g012mA             -0.006006111443211903
fperpp32mA         gperp12mF          -0.0017549649747425013
fperpp32mA         gperp12mA          0.07802468396137355
fperpp32mA         hplus12mF          5.900018584480355e-05
fperpp32mA         hplus12mA          -0.003135839936767591
fperpp32mA         hperp12mF          2.1861731970144594e-05
fperpp32mA         hperp12mA          -0.005529854338459939
fperpp32mA         htildeplus12mF     -0.0016201640648405033
fperpp32mA         htildeplus12mA     0.0719718648558259
fperpp32mA         htildeperp12mF     -0.0005216810849271856
fperpp32mA         htildeperp12mA     0.02824937415327914
gplus32mF          fplus32mF          0.0024201062587533052
gplus32mF          fplus32mA          0.09980680681332264
gplus32mF          f032mF             0.3843907131435286
gplus32mF          f032mA             -2.7777916701156697
gplus32mF          fperp32mF          0.0005853342212131729
gplus32mF          fperp32mA          0.13819805986605074
gplus32mF          fperpp32mF         0.0005675676943317816
gplus32mF          fperpp32mA         -0.00172153184642377
gplus32mF          gplus32mF          0.34079660703190834
gplus32mF          gplus32mA          -2.6187202907731986
gplus32mF          g032mF             0.00046290569836560916
gplus32mF          g032mA             0.0857936814671955
gplus32mF          gperp32mF          0.33016970610889707
gplus32mF          gperp32mA          -2.528588446343517
gplus32mF          gperpp32mF         -0.005899213485037109
gplus32mF          gperpp32mA         0.06476342235368185
gplus32mF          hplus32mF          0.00044914294876187096
gplus32mF          hplus32mA          0.11326668861362935
gplus32mF          hperp32mF          0.0019296246608093172
gplus32mF          hperp32mA          0.08814282452202704
gplus32mF          hperpp32mF         -0.00011283928257295678
gplus32mF          hperpp32mA         0.0007108809049976735
gplus32mF          htildeplus32mF     0.3400531027272989
gplus32mF          htildeplus32mA     -2.6267105591158777
gplus32mF          htildeperp32mF     0.3508362116448335
gplus32mF          htildeperp32mA     -2.6283620153218132
gplus32mF          htildeperpp32mF    0.008861556594011805
gplus32mF          htildeperpp32mA    -0.019503575807885698
gplus32mF          fplus12mF          0.0012132962570230565
gplus32mF          fplus12mA          0.06745426709410145
gplus32mF          f012mF             0.022647441952312778
gplus32mF          f012mA             -0.19282763261199923
gplus32mF          fperp12mF          0.0006974603527484558
gplus32mF          fperp12mA          0.04175085484835264
gplus32mF          gplus12mF          0.02249498464040081
gplus32mF          gplus12mA          -0.18696557911596984
gplus32mF          g012mF             0.0011558911280498446
gplus32mF          g012mA             0.06505206498422603
gplus32mF          gperp12mF          0.06024544906628564
gplus32mF          gperp12mA          -0.5605797120160753
gplus32mF          hplus12mF          0.0006417294558219591
gplus32mF          hplus12mA          0.04900457512125945
gplus32mF          hperp12mF          0.001160778870114071
gplus32mF          hperp12mA          0.05783749919482454
gplus32mF          htildeplus12mF     0.06052352710736351
gplus32mF          htildeplus12mA     -0.5348240932656869
gplus32mF          htildeperp12mF     0.02190394355824041
gplus32mF          htildeperp12mA     -0.19237935734968062
gplus32mA          fplus32mF          -0.013890070504102875
gplus32mA          fplus32mA          -0.7573118702298322
gplus32mA          f032mF             -2.757650982798474
gplus32mA          f032mA             69.83713490778499
gplus32mA          fperp32mF          -0.010234734447517713
gplus32mA          fperp32mA          -1.1471386353560065
gplus32mA          fperpp32mF         0.00032287413236883113
gplus32mA          fperpp32mA         0.49603753347711044
gplus32mA          gplus32mF          -2.6187202907731986
gplus32mA          gplus32mA          65.47753671469252
gplus32mA          g032mF             -0.005798466344477475
gplus32mA          g032mA             -0.7115940151789089
gplus32mA          gperp32mF          -2.533271163808654
gplus32mA          gperp32mA          62.671146698599976
gplus32mA          gperpp32mF         0.05822531086139888
gplus32mA          gperpp32mA         -1.6305030255126067
gplus32mA          hplus32mF          -0.008559721767034416
gplus32mA          hplus32mA          -1.2311263694232886
gplus32mA          hperp32mF          -0.0133034571254711
gplus32mA          hperp32mA          -0.6913515217007992
gplus32mA          hperpp32mF         -0.00020938265704803963
gplus32mA          hperpp32mA         -0.09757398830620265
gplus32mA          htildeplus32mF     -2.611742678617573
gplus32mA          htildeplus32mA     65.09402499785341
gplus32mA          htildeperp32mF     -2.6412025454894277
gplus32mA          htildeperp32mA     66.21757138934505
gplus32mA          htildeperpp32mF    -0.018832819831989884
gplus32mA          htildeperpp32mA    1.0774014516411772
gplus32mA          fplus12mF          -0.004358197502716147
gplus32mA          fplus12mA          -0.8702841156358628
gplus32mA          f012mF             -0.1971499812425824
gplus32mA          f012mA             4.142958044707581
gplus32mA          fperp12mF          0.00018670770559572417
gplus32mA          fperp12mA          -0.5588017261302474
gplus32mA          gplus12mF          -0.19131686035183465
gplus32mA          gplus12mA          4.071443839579389
gplus32mA          g012mF             -0.0011506149368220061
gplus32mA          g012mA             -0.9029335465523332
gplus32mA          gperp12mF          -0.5804173317476624
gplus32mA          gperp12mA          11.84922965903344
gplus32mA          hplus12mF          0.001967356210497965
gplus32mA          hplus12mA          -0.5804867854200397
gplus32mA          hperp12mF          -0.0033672995952850585
gplus32mA          hperp12mA          -0.8063111555857314
gplus32mA          htildeplus12mF     -0.5605567235019857
gplus32mA          htildeplus12mA     11.17950159996008
gplus32mA          htildeperp12mF     -0.1933351288208679
gplus32mA          htildeperp12mA     4.17277350509244
g032mF             fplus32mF          7.062878912270607e-06
g032mF             fplus32mA          4.7010099182551446e-05
g032mF             f032mF             0.000482399673645631
g032mF             f032mA             -0.006459358627690675
g032mF             fperp32mF          1.2286152355249814e-05
g032mF             fperp32mA          0.00015511001905493856
g032mF             fperpp32mF         -1.4262479490879651e-07
g032mF             fperpp32mA         -3.0713046075699004e-05
g032mF             gplus32mF          0.00046290569836560916
g032mF             gplus32mA          -0.005798466344477475
g032mF             g032mF             1.2227766643116349e-05
g032mF             g032mA             5.709556442519964e-05
g032mF             gperp32mF          0.0004128554710470084
g032mF             gperp32mA          -0.005824859434859079
g032mF             gperpp32mF         3.990508632660206e-06
g032mF             gperpp32mA         4.123941024414084e-06
g032mF             hplus32mF          1.1670759731238615e-05
g032mF             hplus32mA          0.00017753984234799108
g032mF             hperp32mF          6.953472840866819e-06
g032mF             hperp32mA          5.397518783558997e-05
g032mF             hperpp32mF         2.0322970625226962e-07
g032mF             hperpp32mA         4.9262071562073245e-06
g032mF             htildeplus32mF     0.0004297520456574884
g032mF             htildeplus32mA     -0.005910882954105548
g032mF             htildeperp32mF     0.0004558420759140389
g032mF             htildeperp32mA     -0.006036056689555773
g032mF             htildeperpp32mF    8.086534691587439e-07
g032mF             htildeperpp32mA    -5.061994572218978e-05
g032mF             fplus12mF          1.5396071488655327e-06
g032mF             fplus12mA          7.889094007837686e-05
g032mF             f012mF             2.534065936241212e-05
g032mF             f012mA             -0.0002254053966631095
g032mF             fperp12mF          4.289791389937295e-07
g032mF             fperp12mA          5.5487708297037415e-05
g032mF             gplus12mF          2.5984086811281946e-05
g032mF             gplus12mA          -0.00022653981135624496
g032mF             g012mF             1.685482969357547e-06
g032mF             g012mA             7.624741349763571e-05
g032mF             gperp12mF          6.348808478786117e-05
g032mF             gperp12mA          -0.0005678666264429406
g032mF             hplus12mF          2.6997243061093183e-07
g032mF             hplus12mA          6.77192665825512e-05
g032mF             hperp12mF          1.1171518091330806e-06
g032mF             hperp12mA          6.904703386957117e-05
g032mF             htildeplus12mF     6.9302740796493e-05
g032mF             htildeplus12mA     -0.0006217087441904143
g032mF             htildeperp12mF     2.3771542849854867e-05
g032mF             htildeperp12mA     -0.0002123388344524883
g032mA             fplus32mF          0.0003813207175197496
g032mA             fplus32mA          0.053923361039427666
g032mA             f032mF             0.09937529104661158
g032mA             f032mA             -0.7789909608382051
g032mA             fperp32mF          0.00048601852935755677
g032mA             fperp32mA          0.06864472328872102
g032mA             fperpp32mF         0.00015308840713202472
g032mA             fperpp32mA         -0.00219877770897929
g032mA             gplus32mF          0.0857936814671955
g032mA             gplus32mA          -0.7115940151789089
g032mA             g032mF             5.709556442519964e-05
g032mA             g032mA             0.043162435752907506
g032mA             gperp32mF          0.08344220340576554
g032mA             gperp32mA          -0.6969780232963808
g032mA             gperpp32mF         -0.0012012278497731568
g032mA             gperpp32mA         0.032827787849167823
g032mA             hplus32mF          0.00037829115959104795
g032mA             hplus32mA          0.055890924973949346
g032mA             hperp32mF          0.00021871453060901257
g032mA             hperp32mA          0.04609332930843232
g032mA             hperpp32mF         -2.7739525875493135e-05
g032mA             hperpp32mA         0.0004050849369697954
g032mA             htildeplus32mF     0.08593529013745738
g032mA             htildeplus32mA     -0.725105503198156
g032mA             htildeperp32mF     0.08944540484962529
g032mA             htildeperp32mA     -0.7238841797991149
g032mA             htildeperpp32mF    0.0012679210177412182
g032mA             htildeperpp32mA    0.005597229587102649
g032mA             fplus12mF          0.0001300470712472979
g032mA             fplus12mA          0.03870077490350175
g032mA             f012mF             0.0055674558682294205
g032mA             f012mA             -0.07198722697087592
g032mA             fperp12mF          2.8743502620505277e-05
g032mA             fperp12mA          0.02867337084287648
g032mA             gplus12mF          0.005690604712798612
g032mA             gplus12mA          -0.07051018725078227
g032mA             g012mF             0.00010901115498984838
g032mA             g012mA             0.04051538120408545
g032mA             gperp12mF          0.014776856856097718
g032mA             gperp12mA          -0.20313657680290884
g032mA             hplus12mF          -2.1044842872724826e-05
g032mA             hplus12mA          0.0326569728338759
g032mA             hperp12mF          0.00014155981876260495
g032mA             hperp12mA          0.035676103449720636
g032mA             htildeplus12mF     0.014309628438325601
g032mA             htildeplus12mA     -0.18979276993910957
g032mA             htildeperp12mF     0.005556782993534703
g032mA             htildeperp12mA     -0.07191703822192544
gperp32mF          fplus32mF          0.002258575611547766
gperp32mF          fplus32mA          0.0995831908548347
gperp32mF          f032mF             0.3796779227403774
gperp32mF          f032mA             -2.7279356394593144
gperp32mF          fperp32mF          0.00045276469371655315
gperp32mF          fperp32mA          0.1344780225202059
gperp32mF          fperpp32mF         0.0005954695985147434
gperp32mF          fperpp32mA         -0.00137372760398953
gperp32mF          gplus32mF          0.33016970610889707
gperp32mF          gplus32mA          -2.533271163808654
gperp32mF          g032mF             0.0004128554710470084
gperp32mF          g032mA             0.08344220340576554
gperp32mF          gperp32mF          0.32738083245658184
gperp32mF          gperp32mA          -2.493143987742234
gperp32mF          gperpp32mF         -0.004798768615695496
gperp32mF          gperpp32mA         0.05506833475545371
gperp32mF          hplus32mF          0.00023667364948703345
gperp32mF          hplus32mA          0.10858427276358945
gperp32mF          hperp32mF          0.0017679092114116647
gperp32mF          hperp32mA          0.0876213823460238
gperp32mF          hperpp32mF         -0.0001323863123703921
gperp32mF          hperpp32mA         0.0005048135742085958
gperp32mF          htildeplus32mF     0.3324204726560434
gperp32mF          htildeplus32mA     -2.54811054064487
gperp32mF          htildeperp32mF     0.34606210636740137
gperp32mF          htildeperp32mA     -2.5856817947495685
gperp32mF          htildeperpp32mF    0.009727580784877735
gperp32mF          htildeperpp32mA    -0.02245909245849799
gperp32mF          fplus12mF          0.001185966983821447
gperp32mF          fplus12mA          0.06573421126232476
gperp32mF          f012mF             0.021927742939309495
gperp32mF          f012mA             -0.1892215294408206
gperp32mF          fperp12mF          0.0007487255912961987
gperp32mF          fperp12mA          0.04124495079098272
gperp32mF          gplus12mF          0.022431697333216392
gperp32mF          gplus12mA          -0.18641997092807527
gperp32mF          g012mF             0.001187137342985425
gperp32mF          g012mA             0.06441583431406528
gperp32mF          gperp12mF          0.05914223195653285
gperp32mF          gperp12mA          -0.5528936327001873
gperp32mF          hplus12mF          0.0007187373899256041
gperp32mF          hplus12mA          0.047807182172845214
gperp32mF          hperp12mF          0.0011579259147347833
gperp32mF          hperp12mA          0.05691452512847856
gperp32mF          htildeplus12mF     0.060053916886194096
gperp32mF          htildeplus12mA     -0.532112563114504
gperp32mF          htildeperp12mF     0.021530165678325004
gperp32mF          htildeperp12mA     -0.19033323787012224
gperp32mA          fplus32mF          -0.013750224701372148
gperp32mA          fplus32mA          -0.740007000071779
gperp32mA          f032mF             -2.7114921948055444
gperp32mA          f032mA             67.84601766770537
gperp32mA          fperp32mF          -0.011232502023117959
gperp32mA          fperp32mA          -1.131740100998636
gperp32mA          fperpp32mF         0.00023730692364331662
gperp32mA          fperpp32mA         0.4776560068694769
gperp32mA          gplus32mF          -2.528588446343517
gperp32mA          gplus32mA          62.671146698599976
gperp32mA          g032mF             -0.005824859434859079
gperp32mA          g032mA             -0.6969780232963808
gperp32mA          gperp32mF          -2.493143987742234
gperp32mA          gperp32mA          61.06881035993537
gperp32mA          gperpp32mF         0.04706961921685772
gperp32mA          gperpp32mA         -1.4506066018217214
gperp32mA          hplus32mF          -0.009481142083924914
gperp32mA          hplus32mA          -1.2129326686144764
gperp32mA          hperp32mF          -0.012805055381114852
gperp32mA          hperp32mA          -0.6780780375253291
gperp32mA          hperpp32mF         -0.00016777728721434576
gperp32mA          hperpp32mA         -0.09384316958989852
gperp32mA          htildeplus32mF     -2.5303056847523964
gperp32mA          htildeplus32mA     62.65025473945136
gperp32mA          htildeperp32mF     -2.592653970564565
gperp32mA          htildeperp32mA     64.24895305806417
gperp32mA          htildeperpp32mF    -0.02325559289089657
gperp32mA          htildeperpp32mA    1.1171136546063292
gperp32mA          fplus12mF          -0.004402376745336733
gperp32mA          fplus12mA          -0.8502226014590448
gperp32mA          f012mF             -0.1923446101250609
gperp32mA          f012mA             3.9871154615667677
gperp32mA          fperp12mF          -2.2436315758268433e-05
gperp32mA          fperp12mA          -0.5470478507334853
gperp32mA          gplus12mF          -0.19226582273381665
gperp32mA          gplus12mA          3.961975494860448
gperp32mA          g012mF             -0.0013888614018113105
gperp32mA          g012mA             -0.8833229793589714
gperp32mA          gperp12mF          -0.5698084599172467
gperp32mA          gperp12mA          11.454977382763776
gperp32mA          hplus12mF          0.001749955121497525
gperp32mA          hplus12mA          -0.5680951640982148
gperp32mA          hperp12mF          -0.003446828839877423
gperp32mA          hperp12mA          -0.7876716458141704
gperp32mA          htildeplus12mF     -0.5565732825401193
gperp32mA          htildeplus12mA     10.880543422861393
gperp32mA          htildeperp12mF     -0.19137310568046856
gperp32mA          htildeperp12mA     4.038396538771052
gperpp32mF         fplus32mF          -3.595135008171489e-05
gperpp32mF         fplus32mA          -0.0012083477928688047
gperpp32mF         f032mF             -0.004844383089709474
gperpp32mF         f032mA             0.045104664611679085
gperpp32mF         fperp32mF          0.00010158787034685805
gperpp32mF         fperp32mA          -0.0018097033590621686
gperpp32mF         fperpp32mF         -1.9185847068764575e-05
gperpp32mF         fperpp32mA         7.548664878584516e-05
gperpp32mF         gplus32mF          -0.005899213485037109
gperpp32mF         gplus32mA          0.05822531086139888
gperpp32mF         g032mF             3.990508632660206e-06
gperpp32mF         g032mA             -0.0012012278497731568
gperpp32mF         gperp32mF          -0.004798768615695496
gperpp32mF         gperp32mA          0.04706961921685772
gperpp32mF         gperpp32mF         0.001408913224406514
gperpp32mF         gperpp32mA         -0.01654071233540245
gperpp32mF         hplus32mF          8.57088814372436e-05
gperpp32mF         hplus32mA          -0.00123982643471863
gperpp32mF         hperp32mF          -4.9078888781289566e-05
gperpp32mF         hperp32mA          -0.0010557519995694222
gperpp32mF         hperpp32mF         -1.6562149244139743e-06
gperpp32mF         hperpp32mA         -0.00015679121456902727
gperpp32mF         htildeplus32mF     -0.005635379992621167
gperpp32mF         htildeplus32mA     0.05570739278345581
gperpp32mF         htildeperp32mF     -0.005167372412710732
gperpp32mF         htildeperp32mA     0.049544740141516525
gperpp32mF         htildeperpp32mF    0.00048640121069847204
gperpp32mF         htildeperpp32mA    -0.005565497443994556
gperpp32mF         fplus12mF          -3.7217783340792175e-05
gperpp32mF         fplus12mA          -0.0014054886175482511
gperpp32mF         f012mF             -0.0005974615852093507
gperpp32mF         f012mA             0.005720039441281372
gperpp32mF         fperp12mF          -1.0732457741268202e-05
gperpp32mF         fperp12mA          -0.00040780564666056615
gperpp32mF         gplus12mF          -0.0003364665937289879
gperpp32mF         gplus12mA          0.003671302445393761
gperpp32mF         g012mF             -1.8193261462014705e-05
gperpp32mF         g012mA             -0.0006437090459290036
gperpp32mF         gperp12mF          -0.0013856917147592233
gperpp32mF         gperp12mA          0.01460624895507569
gperpp32mF         hplus12mF          -1.3182616881427928e-05
gperpp32mF         hplus12mA          -0.0007036277653557359
gperpp32mF         hperp12mF          -2.3329325049655106e-05
gperpp32mF         hperp12mA          -0.0008213085499761536
gperpp32mF         htildeplus12mF     -0.0010683250623299417
gperpp32mF         htildeplus12mA     0.011389524283379134
gperpp32mF         htildeperp12mF     -0.00045596020438852216
gperpp32mF         htildeperp12mA     0.004587672698944433
gperpp32mA         fplus32mF          0.00025945973885207384
gperpp32mA         fplus32mA          0.04029257204729471
gperpp32mA         f032mF             0.056451401947896294
gperpp32mA         f032mA             -1.536839498121203
gperpp32mA         fperp32mF          -0.00033298758060870703
gperpp32mA         fperp32mA          0.050997312752233986
gperpp32mA         fperpp32mF         0.00014363423716543615
gperpp32mA         fperpp32mA         -0.014910761805008665
gperpp32mA         gplus32mF          0.06476342235368185
gperpp32mA         gplus32mA          -1.6305030255126067
gperpp32mA         g032mF             4.123941024414084e-06
gperpp32mA         g032mA             0.032827787849167823
gperpp32mA         gperp32mF          0.05506833475545371
gperpp32mA         gperp32mA          -1.4506066018217214
gperpp32mA         gperpp32mF         -0.01654071233540245
gperpp32mA         gperpp32mA         0.323416692882796
gperpp32mA         hplus32mF          -0.0003055358488811964
gperpp32mA         hplus32mA          0.04604203180034116
gperpp32mA         hperp32mF          0.00031928854246877317
gperpp32mA         hperp32mA          0.033794246133352204
gperpp32mA         hperpp32mF         1.0997197592311966e-06
gperpp32mA         hperpp32mA         0.0039625395783512984
gperpp32mA         htildeplus32mF     0.06288445311729904
gperpp32mA         htildeplus32mA     -1.606462097224758
gperpp32mA         htildeperp32mF     0.05909762416963686
gperpp32mA         htildeperp32mA     -1.538694930999117
gperpp32mA         htildeperpp32mF    -0.004966242567267512
gperpp32mA         htildeperpp32mA    0.09495234385412518
gperpp32mA         fplus12mF          0.00015529765461131702
gperpp32mA         fplus12mA          0.040795339875958875
gperpp32mA         f012mF             0.007060205807486228
gperpp32mA         f012mA             -0.15058955047160247
gperpp32mA         fperp12mF          -0.00013369977873766518
gperpp32mA         fperp12mA          0.025911695591237956
gperpp32mA         gplus12mF          0.0049672796668584875
gperpp32mA         gplus12mA          -0.11801930558284897
gperpp32mA         g012mF             -5.010779945785829e-06
gperpp32mA         g012mA             0.03956891963780076
gperpp32mA         gperp12mF          0.018076060949286456
gperpp32mA         gperp12mA          -0.38707038361373924
gperpp32mA         hplus12mF          -0.00012372474695912788
gperpp32mA         hplus12mA          0.028467099340757186
gperpp32mA         hperp12mF          3.710358109609066e-05
gperpp32mA         hperp12mA          0.03667842243461278
gperpp32mA         htildeplus12mF     0.014484363467271362
gperpp32mA         htildeplus12mA     -0.32067258095594503
gperpp32mA         htildeperp12mF     0.005875795094246914
gperpp32mA         htildeperp12mA     -0.13297386553860993
hplus32mF          fplus32mF          4.372192769724017e-05
hplus32mF          fplus32mA          0.00021033741023620262
hplus32mF          f032mF             0.0005583557483508806
hplus32mF          f032mA             -0.012318116643811244
hplus32mF          fperp32mF          0.00020597874216326108
hplus32mF          fperp32mA          0.0006422678995930453
hplus32mF          fperpp32mF         -2.6582377571786625e-05
hplus32mF          fperpp32mA         -8.69880090158675e-05
hplus32mF          gplus32mF          0.00044914294876187096
hplus32mF          gplus32mA          -0.008559721767034416
hplus32mF          g032mF             1.1670759731238615e-05
hplus32mF          g032mA             0.00037829115959104795
hplus32mF          gperp32mF          0.00023667364948703345
hplus32mF          gperp32mA          -0.009481142083924914
hplus32mF          gperpp32mF         8.57088814372436e-05
hplus32mF          gperpp32mA         -0.0003055358488811964
hplus32mF          hplus32mF          0.0002540005292380309
hplus32mF          hplus32mA          0.0007468397627972041
hplus32mF          hperp32mF          2.443838974732357e-05
hplus32mF          hperp32mA          0.0003035455831722852
hplus32mF          hperpp32mF         6.460022719066467e-06
hplus32mF          hperpp32mA         9.692450439173418e-06
hplus32mF          htildeplus32mF     0.00015295545282471149
hplus32mF          htildeplus32mA     -0.009188055270840689
hplus32mF          htildeperp32mF     0.0005290897306302894
hplus32mF          htildeperp32mA     -0.01062411477247595
hplus32mF          htildeperpp32mF    -0.00022205141052549082
hplus32mF          htildeperpp32mA    0.000427069818715811
hplus32mF          fplus12mF          -7.121407354145365e-06
hplus32mF          fplus12mA          0.0005695881285761342
hplus32mF          f012mF             -3.073214540504156e-05
hplus32mF          f012mA             5.871384340912034e-05
hplus32mF          fperp12mF          -1.1222259471878554e-05
hplus32mF          fperp12mA          0.000354457752369175
hplus32mF          gplus12mF          -3.2856988285770655e-06
hplus32mF          gplus12mA          7.65854623225039e-05
hplus32mF          g012mF             -1.4232239492339963e-05
hplus32mF          g012mA             0.000587468947684845
hplus32mF          gperp12mF          -5.9458501418919574e-05
hplus32mF          gperp12mA          0.0006458173348996914
hplus32mF          hplus12mF          -1.7209178800962298e-05
hplus32mF          hplus12mA          0.0004196640854312101
hplus32mF          hperp12mF          -9.439589921723821e-06
hplus32mF          hperp12mA          0.0005078633745238775
hplus32mF          htildeplus12mF     -6.146993355524678e-05
hplus32mF          htildeplus12mA     0.0008829238618809624
hplus32mF          htildeperp12mF     -1.189900816348152e-05
hplus32mF          htildeperp12mA     8.183428753302624e-05
hplus32mA          fplus32mF          0.00090411362890283
hplus32mA          fplus32mA          0.0641539984739157
hplus32mA          f032mF             0.1320812158427988
hplus32mA          f032mA             -1.3818684076440328
hplus32mA          fperp32mF          0.0009006885600196648
hplus32mA          fperp32mA          0.10439093171423765
hplus32mA          fperpp32mF         0.00020018769858686986
hplus32mA          fperpp32mA         -0.009156731999017325
hplus32mA          gplus32mF          0.11326668861362935
hplus32mA          gplus32mA          -1.2311263694232886
hplus32mA          g032mF             0.00017753984234799108
hplus32mA          g032mA             0.055890924973949346
hplus32mA          gperp32mF          0.10858427276358945
hplus32mA          gperp32mA          -1.2129326686144764
hplus32mA          gperpp32mF         -0.00123982643471863
hplus32mA          gperpp32mA         0.04604203180034116
hplus32mA          hplus32mF          0.0007468397627972041
hplus32mA          hplus32mA          0.10014266435830121
hplus32mA          hperp32mF          0.0005279749678645146
hplus32mA          hperp32mA          0.05712782667736625
hplus32mA          hperpp32mF         -4.960161028566825e-05
hplus32mA          hperpp32mA         0.0016110213062778412
hplus32mA          htildeplus32mF     0.11120933253095228
hplus32mA          htildeplus32mA     -1.2559958610494137
hplus32mA          htildeperp32mF     0.11869826628859961
hplus32mA          htildeperp32mA     -1.2780408644118082
hplus32mA          htildeperpp32mF    0.0012009719423698385
hplus32mA          htildeperpp32mA    -0.006914547499569889
hplus32mA          fplus12mF          0.00027678941741931347
hplus32mA          fplus12mA          0.05188111406769373
hplus32mA          f012mF             0.007154166888564331
hplus32mA          f012mA             -0.09309641048066254
hplus32mA          fperp12mF          6.734334102040321e-05
hplus32mA          fperp12mA          0.03611251192229218
hplus32mA          gplus12mF          0.007625145264797554
hplus32mA          gplus12mA          -0.09480055704115584
hplus32mA          g012mF             0.00026269006903336756
hplus32mA          g012mA             0.05186520837162553
hplus32mA          gperp12mF          0.019232693322569657
hplus32mA          gperp12mA          -0.2662216186068196
hplus32mA          hplus12mF          -1.563998893590702e-05
hplus32mA          hplus12mA          0.040245566842962543
hplus32mA          hperp12mF          0.0002805327685652012
hplus32mA          hperp12mA          0.046440818090870056
hplus32mA          htildeplus12mF     0.019257380548653058
hplus32mA          htildeplus12mA     -0.2506490309457949
hplus32mA          htildeperp12mF     0.007289119441248346
hplus32mA          htildeperp12mA     -0.094998105026118
hperp32mF          fplus32mF          3.2921426061302164e-05
hperp32mF          fplus32mA          0.00014596626879789627
hperp32mF          f032mF             0.0021010663503516257
hperp32mF          f032mA             -0.013952827816067038
hperp32mF          fperp32mF          1.8695221150314417e-05
hperp32mF          fperp32mA          0.0004975628269882404
hperp32mF          fperpp32mF         1.9567314386495296e-06
hperp32mF          fperpp32mA         -3.2333266499720726e-05
hperp32mF          gplus32mF          0.0019296246608093172
hperp32mF          gplus32mA          -0.0133034571254711
hperp32mF          g032mF             6.953472840866819e-06
hperp32mF          g032mA             0.00021871453060901257
hperp32mF          gperp32mF          0.0017679092114116647
hperp32mF          gperp32mA          -0.012805055381114852
hperp32mF          gperpp32mF         -4.9078888781289566e-05
hperp32mF          gperpp32mA         0.00031928854246877317
hperp32mF          hplus32mF          2.443838974732357e-05
hperp32mF          hplus32mA          0.0005279749678645146
hperp32mF          hperp32mF          2.818145438961698e-05
hperp32mF          hperp32mA          0.00016534508566900602
hperp32mF          hperpp32mF         -4.473854812607277e-07
hperp32mF          hperpp32mA         2.0452405783251445e-06
hperp32mF          htildeplus32mF     0.0017950277665914618
hperp32mF          htildeplus32mA     -0.013055204011521415
hperp32mF          htildeperp32mF     0.0019601873168822075
hperp32mF          htildeperp32mA     -0.013557662677489675
hperp32mF          htildeperpp32mF    6.404293056329734e-05
hperp32mF          htildeperpp32mA    -0.00026177094301269065
hperp32mF          fplus12mF          1.3490100522137473e-05
hperp32mF          fplus12mA          0.0001796167192612897
hperp32mF          f012mF             0.00012901900399662353
hperp32mF          f012mA             -0.0005247376308323132
hperp32mF          fperp12mF          6.376357881967579e-06
hperp32mF          fperp12mA          5.883313621336044e-05
hperp32mF          gplus12mF          0.00013095475260349487
hperp32mF          gplus12mA          -0.0004978180233772026
hperp32mF          g012mF             1.2024792897426824e-05
hperp32mF          g012mA             0.00013172634841511385
hperp32mF          gperp12mF          0.000348400451836964
hperp32mF          gperp12mA          -0.001689550823659843
hperp32mF          hplus12mF          6.162331143864043e-06
hperp32mF          hplus12mA          6.0013895930966985e-05
hperp32mF          hperp12mF          1.1512664359002808e-05
hperp32mF          hperp12mA          0.00012070156081183954
hperp32mF          htildeplus12mF     0.0003644923347863492
hperp32mF          htildeplus12mA     -0.0016360972121501264
hperp32mF          htildeperp12mF     0.00012631075505676055
hperp32mF          htildeperp12mA     -0.000517599911544554
hperp32mA          fplus32mF          0.0003185656326351941
hperp32mA          fplus32mA          0.060085565627873413
hperp32mA          f032mF             0.10451305252852083
hperp32mA          f032mA             -0.7558287419635382
hperp32mA          fperp32mF          0.00043957935033119494
hperp32mA          fperp32mA          0.07272525580363234
hperp32mA          fperpp32mF         0.00017871238139219493
hperp32mA          fperpp32mA         -0.0015539794103083344
hperp32mA          gplus32mF          0.08814282452202704
hperp32mA          gplus32mA          -0.6913515217007992
hperp32mA          g032mF             5.397518783558997e-05
hperp32mA          g032mA             0.04609332930843232
hperp32mA          gperp32mF          0.0876213823460238
hperp32mA          gperp32mA          -0.6780780375253291
hperp32mA          gperpp32mF         -0.0010557519995694222
hperp32mA          gperpp32mA         0.033794246133352204
hperp32mA          hplus32mF          0.0003035455831722852
hperp32mA          hplus32mA          0.05712782667736625
hperp32mA          hperp32mF          0.00016534508566900602
hperp32mA          hperp32mA          0.050714233779283135
hperp32mA          hperpp32mF         -3.66009370617398e-05
hperp32mA          hperpp32mA         0.00022753380230293994
hperp32mA          htildeplus32mF     0.08909586431702457
hperp32mA          htildeplus32mA     -0.7022938234274861
hperp32mA          htildeperp32mF     0.09357931399520547
hperp32mA          htildeperp32mA     -0.702505576727021
hperp32mA          htildeperpp32mF    0.001803535546626331
hperp32mA          htildeperpp32mA    0.00798970712509286
hperp32mA          fplus12mF          0.00010973754660293128
hperp32mA          fplus12mA          0.041904698124405254
hperp32mA          f012mF             0.005714632416484867
hperp32mA          f012mA             -0.07527129383561201
hperp32mA          fperp12mF          2.952045993660784e-05
hperp32mA          fperp12mA          0.03224618295530557
hperp32mA          gplus12mF          0.0059952775223674
hperp32mA          gplus12mA          -0.07433473619607776
hperp32mA          g012mF             0.00011546670880250197
hperp32mA          g012mA             0.04494965633647389
hperp32mA          gperp12mF          0.015294296369096827
hperp32mA          gperp12mA          -0.2127947932339255
hperp32mA          hplus12mF          -1.658059347164872e-05
hperp32mA          hplus12mA          0.03668544480007904
hperp32mA          hperp12mF          0.00013325790039314835
hperp32mA          hperp12mA          0.039325315334380544
hperp32mA          htildeplus12mF     0.0149899820492643
hperp32mA          htildeplus12mA     -0.20032031150265886
hperp32mA          htildeperp12mF     0.0057730196898422214
hperp32mA          htildeperp12mA     -0.07539762813870773
hperpp32mF         fplus32mF          -1.3491555894246507e-06
hperpp32mF         fplus32mA          -4.659537867794255e-05
hperpp32mF         f032mF             -0.00017349495606326258
hperpp32mF         f032mA             -0.00011828536339766809
hperpp32mF         fperp32mF          4.323654881235309e-06
hperpp32mF         fperp32mA          -6.351294337042302e-05
hperpp32mF         fperpp32mF         -3.240675519606759e-06
hperpp32mF         fperpp32mA         1.4891422641333085e-07
hperpp32mF         gplus32mF          -0.00011283928257295678
hperpp32mF         gplus32mA          -0.00020938265704803963
hperpp32mF         g032mF             2.0322970625226962e-07
hperpp32mF         g032mA             -2.7739525875493135e-05
hperpp32mF         gperp32mF          -0.0001323863123703921
hperpp32mF         gperp32mA          -0.00016777728721434576
hperpp32mF         gperpp32mF         -1.6562149244139743e-06
hperpp32mF         gperpp32mA         1.0997197592311966e-06
hperpp32mF         hplus32mF          6.460022719066467e-06
hperpp32mF         hplus32mA          -4.960161028566825e-05
hperpp32mF         hperp32mF          -4.473854812607277e-07
hperpp32mF         hperp32mA          -3.66009370617398e-05
hperpp32mF         hperpp32mF         1.354768681045674e-06
hperpp32mF         hperpp32mA         1.008112089198883e-06
hperpp32mF         htildeplus32mF     -0.00012826896055696945
hperpp32mF         htildeplus32mA     -0.00021936324283290342
hperpp32mF         htildeperp32mF     -0.0001371273935755653
hperpp32mF         htildeperp32mA     -0.00015952233377764934
hperpp32mF         htildeperpp32mF    -3.031453883412142e-05
hperpp32mF         htildeperpp32mA    5.088682640732657e-05
hperpp32mF         fplus12mF          -1.868531507006867e-06
hperpp32mF         fplus12mA          2.1326966391327288e-05
hperpp32mF         f012mF             -3.326270844682894e-06
hperpp32mF         f012mA             1.7107157098703957e-05
hperpp32mF         fperp12mF          -2.485747106006756e-06
hperpp32mF         fperp12mA          8.821715993466343e-06
hperpp32mF         gplus12mF          -8.505019986728581e-06
hperpp32mF         gplus12mA          2.610454306319746e-05
hperpp32mF         g012mF             -3.6694617398067205e-06
hperpp32mF         g012mA             5.769951689530618e-06
hperpp32mF         gperp12mF          -1.0245375732643477e-05
hperpp32mF         gperp12mA          6.497037167889346e-05
hperpp32mF         hplus12mF          -2.916127538381985e-06
hperpp32mF         hplus12mA          1.3787387178258232e-05
hperpp32mF         hperp12mF          -2.618350059966007e-06
hperpp32mF         hperp12mA          1.0319692062963991e-05
hperpp32mF         htildeplus12mF     -1.5379779232757526e-05
hperpp32mF         htildeplus12mA     6.854394304569759e-05
hperpp32mF         htildeperp12mF     -5.29440567559439e-06
hperpp32mF         htildeperp12mA     2.383742521251254e-05
hperpp32mA         fplus32mF          5.225671946947753e-06
hperpp32mA         fplus32mA          0.00011496189069009774
hperpp32mA         f032mF             0.0004356570249212727
hperpp32mA         f032mA             -0.10848987354887461
hperpp32mA         fperp32mF          1.0103106422314515e-05
hperpp32mA         fperp32mA          0.0009251747912481058
hperpp32mA         fperpp32mF         -3.7939139062999433e-06
hperpp32mA         fperpp32mA         -0.001508247550378637
hperpp32mA         gplus32mF          0.0007108809049976735
hperpp32mA         gplus32mA          -0.09757398830620265
hperpp32mA         g032mF             4.9262071562073245e-06
hperpp32mA         g032mA             0.0004050849369697954
hperpp32mA         gperp32mF          0.0005048135742085958
hperpp32mA         gperp32mA          -0.09384316958989852
hperpp32mA         gperpp32mF         -0.00015679121456902727
hperpp32mA         gperpp32mA         0.0039625395783512984
hperpp32mA         hplus32mF          9.692450439173418e-06
hperpp32mA         hplus32mA          0.0016110213062778412
hperpp32mA         hperp32mF          2.0452405783251445e-06
hperpp32mA         hperp32mA          0.00022753380230293994
hperpp32mA         hperpp32mF         1.008112089198883e-06
hperpp32mA         hperpp32mA         0.00043157922659084935
hperpp32mA         htildeplus32mF     0.0006861567854877863
hperpp32mA         htildeplus32mA     -0.0987833406411075
hperpp32mA         htildeperp32mF     0.0005529748876967803
hperpp32mA         htildeperp32mA     -0.10033215753457216
hperpp32mA         htildeperpp32mF    -0.00015457360745947416
hperpp32mA         htildeperpp32mA    -0.00355353370794586
hperpp32mA         fplus12mF          2.1804135967226954e-06
hperpp32mA         fplus12mA          0.001028180955772124
hperpp32mA         f012mF             0.00015536800327448875
hperpp32mA         f012mA             -0.0055072847868259875
hperpp32mA         fperp12mF          -4.766898376632773e-06
hperpp32mA         fperp12mA          0.0005376131645854398
hperpp32mA         gplus12mF          0.00010954255134863717
hperpp32mA         gplus12mA          -0.005391582156428416
hperpp32mA         g012mF             -8.307536117194784e-06
hperpp32mA         g012mA             0.0009259654609865651
hperpp32mA         gperp12mF          0.0004373722676132756
hperpp32mA         gperp12mA          -0.015032307108717766
hperpp32mA         hplus12mF          -1.0460591369879225e-05
hperpp32mA         hplus12mA          0.0005034427352486097
hperpp32mA         hperp12mF          -9.158093083945462e-07
hperpp32mA         hperp12mA          0.0009169916646037022
hperpp32mA         htildeplus12mF     0.000321464269900861
hperpp32mA         htildeplus12mA     -0.013589173799475308
hperpp32mA         htildeperp12mF     0.00013862428106551974
hperpp32mA         htildeperp12mA     -0.00548956195508529
htildeplus32mF     fplus32mF          0.002275881272499862
htildeplus32mF     fplus32mA          0.10125149963070651
htildeplus32mF     f032mF             0.385911279190375
htildeplus32mF     f032mA             -2.777237247495277
htildeplus32mF     fperp32mF          0.0003952249410666844
htildeplus32mF     fperp32mA          0.1373033623528759
htildeplus32mF     fperpp32mF         0.0006095676205062208
htildeplus32mF     fperpp32mA         -0.001364307081188871
htildeplus32mF     gplus32mF          0.3400531027272989
htildeplus32mF     gplus32mA          -2.611742678617573
htildeplus32mF     g032mF             0.0004297520456574884
htildeplus32mF     g032mA             0.08593529013745738
htildeplus32mF     gperp32mF          0.3324204726560434
htildeplus32mF     gperp32mA          -2.5303056847523964
htildeplus32mF     gperpp32mF         -0.005635379992621167
htildeplus32mF     gperpp32mA         0.06288445311729904
htildeplus32mF     hplus32mF          0.00015295545282471149
htildeplus32mF     hplus32mA          0.11120933253095228
htildeplus32mF     hperp32mF          0.0017950277665914618
htildeplus32mF     hperp32mA          0.08909586431702457
htildeplus32mF     hperpp32mF         -0.00012826896055696945
htildeplus32mF     hperpp32mA         0.0006861567854877863
htildeplus32mF     htildeplus32mF     0.3426892426678241
htildeplus32mF     htildeplus32mA     -2.6325679203879804
htildeplus32mF     htildeperp32mF     0.35153315918984124
htildeplus32mF     htildeperp32mA     -2.6259620659007283
htildeplus32mF     htildeperpp32mF    0.009118210513104422
htildeplus32mF     htildeperpp32mA    -0.01876716321396865
htildeplus32mF     fplus12mF          0.001198274247829388
htildeplus32mF     fplus12mA          0.06695579198740995
htildeplus32mF     f012mF             0.02244678631793492
htildeplus32mF     f012mA             -0.19421689486768548
htildeplus32mF     fperp12mF          0.0007282694106193258
htildeplus32mF     fperp12mA          0.04120788927920881
htildeplus32mF     gplus12mF          0.022400688951209384
htildeplus32mF     gplus12mA          -0.18856500799061085
htildeplus32mF     g012mF             0.0011623714851215494
htildeplus32mF     g012mA             0.06451633677472196
htildeplus32mF     gperp12mF          0.059716272195318734
htildeplus32mF     gperp12mA          -0.5622762830554887
htildeplus32mF     hplus12mF          0.0006900565863775037
htildeplus32mF     hplus12mA          0.048519038903304564
htildeplus32mF     hperp12mF          0.001148340849956987
htildeplus32mF     hperp12mA          0.05726025510518947
htildeplus32mF     htildeplus12mF     0.06002949394617457
htildeplus32mF     htildeplus12mA     -0.5372018458144528
htildeplus32mF     htildeperp12mF     0.021705859398661733
htildeplus32mF     htildeperp12mA     -0.193487520844206
htildeplus32mA     fplus32mF          -0.013856538246695162
htildeplus32mA     fplus32mA          -0.7664182266379737
htildeplus32mA     f032mF             -2.775338203102668
htildeplus32mA     f032mA             69.73731994229861
htildeplus32mA     fperp32mF          -0.01111816486432623
htildeplus32mA     fperp32mA          -1.1720126710562004
htildeplus32mA     fperpp32mF         0.00029744235080517053
htildeplus32mA     fperpp32mA         0.4965178518126251
htildeplus32mA     gplus32mF          -2.6267105591158777
htildeplus32mA     gplus32mA          65.09402499785341
htildeplus32mA     g032mF             -0.005910882954105548
htildeplus32mA     g032mA             -0.725105503198156
htildeplus32mA     gperp32mF          -2.54811054064487
htildeplus32mA     gperp32mA          62.65025473945136
htildeplus32mA     gperpp32mF         0.05570739278345581
htildeplus32mA     gperpp32mA         -1.606462097224758
htildeplus32mA     hplus32mF          -0.009188055270840689
htildeplus32mA     hplus32mA          -1.2559958610494137
htildeplus32mA     hperp32mF          -0.013055204011521415
htildeplus32mA     hperp32mA          -0.7022938234274861
htildeplus32mA     hperpp32mF         -0.00021936324283290342
htildeplus32mA     hperpp32mA         -0.0987833406411075
htildeplus32mA     htildeplus32mF     -2.6325679203879804
htildeplus32mA     htildeplus32mA     65.11103944836368
htildeplus32mA     htildeperp32mF     -2.6529252110964605
htildeplus32mA     htildeperp32mA     66.0017908767537
htildeplus32mA     htildeperpp32mF    -0.018210193937148574
htildeplus32mA     htildeperpp32mA    1.0830750597873107
htildeplus32mA     fplus12mF          -0.004077904515826936
htildeplus32mA     fplus12mA          -0.8758101999023226
htildeplus32mA     f012mF             -0.19684420767679328
htildeplus32mA     f012mA             4.116670880253056
htildeplus32mA     fperp12mF          0.0004059318522473583
htildeplus32mA     fperp12mA          -0.5574960579139525
htildeplus32mA     gplus12mF          -0.19086838643197954
htildeplus32mA     gplus12mA          4.054323310618855
htildeplus32mA     g012mF             -0.000714180570321119
htildeplus32mA     g012mA             -0.9023859721613873
htildeplus32mA     gperp12mF          -0.5764778068289477
htildeplus32mA     gperp12mA          11.755603873206613
htildeplus32mA     hplus12mF          0.0023612769768366223
htildeplus32mA     hplus12mA          -0.581221459684007
htildeplus32mA     hperp12mF          -0.002984877842587109
htildeplus32mA     hperp12mA          -0.8090934753516449
htildeplus32mA     htildeplus12mF     -0.5575327179994098
htildeplus32mA     htildeplus12mA     11.109186206507712
htildeplus32mA     htildeperp12mF     -0.19238570750413048
htildeplus32mA     htildeperp12mA     4.144115119149792
htildeperp32mF     fplus32mF          0.0025357262636279505
htildeperp32mF     fplus32mA          0.105989429040363
htildeperp32mF     f032mF             0.4034890143875159
htildeperp32mF     f032mA             -2.847498797437848
htildeperp32mF     fperp32mF          0.0007125890477268459
htildeperp32mF     fperp32mA          0.14570912311898399
htildeperp32mF     fperpp32mF         0.0006276630268640425
htildeperp32mF     fperpp32mA         -0.001615657105962552
htildeperp32mF     gplus32mF          0.3508362116448335
htildeperp32mF     gplus32mA          -2.6412025454894277
htildeperp32mF     g032mF             0.0004558420759140389
htildeperp32mF     g032mA             0.08944540484962529
htildeperp32mF     gperp32mF          0.34606210636740137
htildeperp32mF     gperp32mA          -2.592653970564565
htildeperp32mF     gperpp32mF         -0.005167372412710732
htildeperp32mF     gperpp32mA         0.05909762416963686
htildeperp32mF     hplus32mF          0.0005290897306302894
htildeperp32mF     hplus32mA          0.11869826628859961
htildeperp32mF     hperp32mF          0.0019601873168822075
htildeperp32mF     hperp32mA          0.09357931399520547
htildeperp32mF     hperpp32mF         -0.0001371273935755653
htildeperp32mF     hperpp32mA         0.0005529748876967803
htildeperp32mF     htildeplus32mF     0.35153315918984124
htildeperp32mF     htildeplus32mA     -2.6529252110964605
htildeperp32mF     htildeperp32mF     0.3676627250796483
htildeperp32mF     htildeperp32mA     -2.697202264478354
htildeperp32mF     htildeperpp32mF    0.010015919999374966
htildeperp32mF     htildeperpp32mA    -0.022207233313369892
htildeperp32mF     fplus12mF          0.001298853965530727
htildeperp32mF     fplus12mA          0.07066402362299522
htildeperp32mF     f012mF             0.023291077002154294
htildeperp32mF     f012mA             -0.19637356649913712
htildeperp32mF     fperp12mF          0.0007946158958364466
htildeperp32mF     fperp12mA          0.04439923802994883
htildeperp32mF     gplus12mF          0.02380510070843181
htildeperp32mF     gplus12mA          -0.19358530818817926
htildeperp32mF     g012mF             0.0013015281955809411
htildeperp32mF     g012mA             0.06905456422318501
htildeperp32mF     gperp12mF          0.06257657050510948
htildeperp32mF     gperp12mA          -0.5739860053630383
htildeperp32mF     hplus12mF          0.0007580962574448239
htildeperp32mF     hplus12mA          0.051386784546233896
htildeperp32mF     hperp12mF          0.0012665095934001425
htildeperp32mF     hperp12mA          0.0611854243271135
htildeperp32mF     htildeplus12mF     0.06353314187621031
htildeperp32mF     htildeplus12mA     -0.5520422956631107
htildeperp32mF     htildeperp12mF     0.022870155563655917
htildeperp32mF     htildeperp12mA     -0.1975797183456751
htildeperp32mA     fplus32mF          -0.014770234509433069
htildeperp32mA     fplus32mA          -0.7645010824556644
htildeperp32mA     f032mF             -2.817956705641845
htildeperp32mA     f032mA             71.60967052281964
htildeperp32mA     fperp32mF          -0.012335930832806704
htildeperp32mA     fperp32mA          -1.1796272754760408
htildeperp32mA     fperpp32mF         0.0003771390602426191
htildeperp32mA     fperpp32mA         0.5131088264243333
htildeperp32mA     gplus32mF          -2.6283620153218132
htildeperp32mA     gplus32mA          66.21757138934505
htildeperp32mA     g032mF             -0.006036056689555773
htildeperp32mA     g032mA             -0.7238841797991149
htildeperp32mA     gperp32mF          -2.5856817947495685
htildeperp32mA     gperp32mA          64.24895305806417
htildeperp32mA     gperpp32mF         0.049544740141516525
htildeperp32mA     gperpp32mA         -1.538694930999117
htildeperp32mA     hplus32mF          -0.01062411477247595
htildeperp32mA     hplus32mA          -1.2780408644118082
htildeperp32mA     hperp32mF          -0.013557662677489675
htildeperp32mA     hperp32mA          -0.702505576727021
htildeperp32mA     hperpp32mF         -0.00015952233377764934
htildeperp32mA     hperpp32mA         -0.10033215753457216
htildeperp32mA     htildeplus32mF     -2.6259620659007283
htildeperp32mA     htildeplus32mA     66.0017908767537
htildeperp32mA     htildeperp32mF     -2.697202264478354
htildeperp32mA     htildeperp32mA     67.86360102507174
htildeperp32mA     htildeperpp32mF    -0.021431684383115983
htildeperp32mA     htildeperpp32mA    1.167663764595092
htildeperp32mA     fplus12mF          -0.004703511777093654
htildeperp32mA     fplus12mA          -0.8893831088499394
htildeperp32mA     f012mF             -0.19917697729887782
htildeperp32mA     f012mA             4.191293869705503
htildeperp32mA     fperp12mF          -9.425488663282487e-05
htildeperp32mA     fperp12mA          -0.5709350882002372
htildeperp32mA     gplus12mF          -0.19953013251116744
htildeperp32mA     gplus12mA          4.162193563152351
htildeperp32mA     g012mF             -0.0016516948328105972
htildeperp32mA     g012mA             -0.9246168523513602
htildeperp32mA     gperp12mF          -0.5926119508135045
htildeperp32mA     gperp12mA          12.031963555264168
htildeperp32mA     hplus12mF          0.0017049644607321241
htildeperp32mA     hplus12mA          -0.5892287430135899
htildeperp32mA     hperp12mF          -0.0037862818324944686
htildeperp32mA     hperp12mA          -0.8243735870689355
htildeperp32mA     htildeplus12mF     -0.5778497575895526
htildeperp32mA     htildeplus12mA     11.407994535375963
htildeperp32mA     htildeperp12mF     -0.19877757207254892
htildeperp32mA     htildeperp12mA     4.245166846586266
htildeperpp32mF    fplus32mF          6.976155216906175e-05
htildeperpp32mF    fplus32mA          0.002564636566384569
htildeperpp32mF    f032mF             0.012159311969454595
htildeperpp32mF    f032mA             -0.0266687981288606
htildeperpp32mF    fperp32mF          -0.0001977970324039151
htildeperpp32mF    fperp32mA          0.0021379814060932634
htildeperpp32mF    fperpp32mF         5.6498835507216316e-05
htildeperpp32mF    fperpp32mA         0.00014436284056017543
htildeperpp32mF    gplus32mF          0.008861556594011805
htildeperpp32mF    gplus32mA          -0.018832819831989884
htildeperpp32mF    g032mF             8.086534691587439e-07
htildeperpp32mF    g032mA             0.0012679210177412182
htildeperpp32mF    gperp32mF          0.009727580784877735
htildeperpp32mF    gperp32mA          -0.02325559289089657
htildeperpp32mF    gperpp32mF         0.00048640121069847204
htildeperpp32mF    gperpp32mA         -0.004966242567267512
htildeperpp32mF    hplus32mF          -0.00022205141052549082
htildeperpp32mF    hplus32mA          0.0012009719423698385
htildeperpp32mF    hperp32mF          6.404293056329734e-05
htildeperpp32mF    hperp32mA          0.001803535546626331
htildeperpp32mF    hperpp32mF         -3.031453883412142e-05
htildeperpp32mF    hperpp32mA         -0.00015457360745947416
htildeperpp32mF    htildeplus32mF     0.009118210513104422
htildeperpp32mF    htildeplus32mA     -0.018210193937148574
htildeperpp32mF    htildeperp32mF     0.010015919999374966
htildeperpp32mF    htildeperp32mA     -0.021431684383115983
htildeperpp32mF    htildeperpp32mF    0.002373946741607535
htildeperpp32mF    htildeperpp32mA    -0.011508355614329472
htildeperpp32mF    fplus12mF          4.291595735324775e-05
htildeperpp32mF    fplus12mA          8.789136243761211e-05
htildeperpp32mF    f012mF             0.0005010422672377022
htildeperpp32mF    f012mA             -0.002210057858888537
htildeperpp32mF    fperp12mF          5.297761232621441e-05
htildeperpp32mF    fperp12mA          0.0010247257451764494
htildeperpp32mF    gplus12mF          0.0008561410596450792
htildeperpp32mF    gplus12mA          -0.004024950494159927
htildeperpp32mF    g012mF             8.646696750423304e-05
htildeperpp32mF    g012mA             0.0016480005349748194
htildeperpp32mF    gperp12mF          0.001704796007614837
htildeperpp32mF    gperp12mA          -0.010716692407797837
htildeperpp32mF    hplus12mF          5.61625399600439e-05
htildeperpp32mF    hplus12mA          0.0009064474637607422
htildeperpp32mF    hperp12mF          6.231108127454613e-05
htildeperpp32mF    hperp12mA          0.0008957816020008387
htildeperpp32mF    htildeplus12mF     0.0022632502236239168
htildeperpp32mF    htildeplus12mA     -0.012896145061626731
htildeperpp32mF    htildeperp12mF     0.0006277894217206683
htildeperpp32mF    htildeperp12mA     -0.0033324439386770025
htildeperpp32mA    fplus32mF          -0.000279115008318433
htildeperpp32mA    fplus32mA          0.010970415428457978
htildeperpp32mA    f032mF             -0.02820520322794335
htildeperpp32mA    f032mA             1.3418150097901786
htildeperpp32mA    fperp32mF          0.0005616895230745586
htildeperpp32mA    fperp32mA          0.0037779556310673433
htildeperpp32mA    fperpp32mF         1.9308819184688686e-05
htildeperpp32mA    fperpp32mA         0.016172474757994302
htildeperpp32mA    gplus32mF          -0.019503575807885698
htildeperpp32mA    gplus32mA          1.0774014516411772
htildeperpp32mA    g032mF             -5.061994572218978e-05
htildeperpp32mA    g032mA             0.005597229587102649
htildeperpp32mA    gperp32mF          -0.02245909245849799
htildeperpp32mA    gperp32mA          1.1171136546063292
htildeperpp32mA    gperpp32mF         -0.005565497443994556
htildeperpp32mA    gperpp32mA         0.09495234385412518
htildeperpp32mA    hplus32mF          0.000427069818715811
htildeperpp32mA    hplus32mA          -0.006914547499569889
htildeperpp32mA    hperp32mF          -0.00026177094301269065
htildeperpp32mA    hperp32mA          0.00798970712509286
htildeperpp32mA    hperpp32mF         5.088682640732657e-05
htildeperpp32mA    hperpp32mA         -0.00355353370794586
htildeperpp32mA    htildeplus32mF     -0.01876716321396865
htildeperpp32mA    htildeplus32mA     1.0830750597873107
htildeperpp32mA    htildeperp32mF     -0.022207233313369892
htildeperpp32mA    htildeperp32mA     1.167663764595092
htildeperpp32mA    htildeperpp32mF    -0.011508355614329472
htildeperpp32mA    htildeperpp32mA    0.272619846783989
htildeperpp32mA    fplus12mF          -5.039217971657225e-06
htildeperpp32mA    fplus12mA          0.003195626848632247
htildeperpp32mA    f012mF             -0.0010496512470599593
htildeperpp32mA    f012mA             0.0397754118727567
htildeperpp32mA    fperp12mF          -7.356022810387773e-05
htildeperpp32mA    fperp12mA          -0.0012926884899968362
htildeperpp32mA    gplus12mF          -0.0028718672404866364
htildeperpp32mA    gplus12mA          0.06631586693167327
htildeperpp32mA    g012mF             -6.71777256613576e-05
htildeperpp32mA    g012mA             -0.003680913362855274
htildeperpp32mA    gperp12mF          -0.006344665730785485
htildeperpp32mA    gperp12mA          0.15508610149439342
htildeperpp32mA    hplus12mF          4.26096006087998e-05
htildeperpp32mA    hplus12mA          0.00042417773875610726
htildeperpp32mA    hperp12mF          -9.727578939108353e-05
htildeperpp32mA    hperp12mA          -0.0007209676176948603
htildeperpp32mA    htildeplus12mF     -0.009107100462464294
htildeperpp32mA    htildeplus12mA     0.1813503036327917
htildeperpp32mA    htildeperp12mF     -0.0019318551577483369
htildeperpp32mA    htildeperp12mA     0.05542060628951078
fplus12mF          fplus32mF          2.0755379748504693e-05
fplus12mF          fplus32mA          9.183172385812914e-05
fplus12mF          f032mF             0.001391809216415222
fplus12mF          f032mA             -0.004430439251927501
fplus12mF          fperp32mF          -6.099074043860699e-06
fplus12mF          fperp32mA          0.00035111791268278207
fplus12mF          fperpp32mF         9.276346842806612e-06
fplus12mF          fperpp32mA         1.1699937297553129e-05
fplus12mF          gplus32mF          0.0012132962570230565
fplus12mF          gplus32mA          -0.004358197502716147
fplus12mF          g032mF             1.5396071488655327e-06
fplus12mF          g032mA             0.0001300470712472979
fplus12mF          gperp32mF          0.001185966983821447
fplus12mF          gperp32mA          -0.004402376745336733
fplus12mF          gperpp32mF         -3.7217783340792175e-05
fplus12mF          gperpp32mA         0.00015529765461131702
fplus12mF          hplus32mF          -7.121407354145365e-06
fplus12mF          hplus32mA          0.00027678941741931347
fplus12mF          hperp32mF          1.3490100522137473e-05
fplus12mF          hperp32mA          0.00010973754660293128
fplus12mF          hperpp32mF         -1.868531507006867e-06
fplus12mF          hperpp32mA         2.1804135967226954e-06
fplus12mF          htildeplus32mF     0.001198274247829388
fplus12mF          htildeplus32mA     -0.004077904515826936
fplus12mF          htildeperp32mF     0.001298853965530727
fplus12mF          htildeperp32mA     -0.004703511777093654
fplus12mF          htildeperpp32mF    4.291595735324775e-05
fplus12mF          htildeperpp32mA    -5.039217971657225e-06
fplus12mF          fplus12mF          8.028660856223339e-05
fplus12mF          fplus12mA          0.0005951881044419649
fplus12mF          f012mF             0.00031027392560512896
fplus12mF          f012mA             -0.000592185494525422
fplus12mF          fperp12mF          6.293885578090695e-05
fplus12mF          fperp12mA          0.00030152321549548473
fplus12mF          gplus12mF          0.00031584245871916925
fplus12mF          gplus12mA          -0.0005964000864125092
fplus12mF          g012mF             8.882536689723089e-05
fplus12mF          g012mA             0.000442366769182617
fplus12mF          gperp12mF          0.0006609783536904106
fplus12mF          gperp12mA          -0.0017173860895921564
fplus12mF          hplus12mF          6.988343905720834e-05
fplus12mF          hplus12mA          0.00031235997969876017
fplus12mF          hperp12mF          7.935822634840562e-05
fplus12mF          hperp12mA          0.00042867274393348616
fplus12mF          htildeplus12mF     0.0006590525401680817
fplus12mF          htildeplus12mA     -0.001566606296509294
fplus12mF          htildeperp12mF     0.000290835093240399
fplus12mF          htildeperp12mA     -0.000596385797023457
fplus12mA          fplus32mF          0.000286640474413306
fplus12mA          fplus32mA          0.04907313095487044
fplus12mA          f032mF             0.0765753298619882
fplus12mA          f032mA             -0.9489333317553025
fplus12mA          fperp32mF          0.0005344224327000415
fplus12mA          fperp32mA          0.06296683842168681
fplus12mA          fperpp32mF         -2.3723639209161944e-06
fplus12mA          fperpp32mA         -0.005533096821580662
fplus12mA          gplus32mF          0.06745426709410145
fplus12mA          gplus32mA          -0.8702841156358628
fplus12mA          g032mF             7.889094007837686e-05
fplus12mA          g032mA             0.03870077490350175
fplus12mA          gperp32mF          0.06573421126232476
fplus12mA          gperp32mA          -0.8502226014590448
fplus12mA          gperpp32mF         -0.0014054886175482511
fplus12mA          gperpp32mA         0.040795339875958875
fplus12mA          hplus32mF          0.0005695881285761342
fplus12mA          hplus32mA          0.05188111406769373
fplus12mA          hperp32mF          0.0001796167192612897
fplus12mA          hperp32mA          0.041904698124405254
fplus12mA          hperpp32mF         2.1326966391327288e-05
fplus12mA          hperpp32mA         0.001028180955772124
fplus12mA          htildeplus32mF     0.06695579198740995
fplus12mA          htildeplus32mA     -0.8758101999023226
fplus12mA          htildeperp32mF     0.07066402362299522
fplus12mA          htildeperp32mA     -0.8893831088499394
fplus12mA          htildeperpp32mF    8.789136243761211e-05
fplus12mA          htildeperpp32mA    0.003195626848632247
fplus12mA          fplus12mF          0.0005951881044419649
fplus12mA          fplus12mA          0.09322939236959871
fplus12mA          f012mF             0.01290064236478079
fplus12mA          f012mA             -0.08907312732272799
fplus12mA          fperp12mF          0.00022084606380595435
fplus12mA          fperp12mA          0.06822686782361813
fplus12mA          gplus12mF          0.012760230778707913
fplus12mA          gplus12mA          -0.08536050927030676
fplus12mA          g012mF             0.000464101049598828
fplus12mA          g012mA             0.09399185551865925
fplus12mA          gperp12mF          0.03274090249352153
fplus12mA          gperp12mA          -0.2622800049670245
fplus12mA          hplus12mF          0.00013057174373439705
fplus12mA          hplus12mA          0.0810372829950024
fplus12mA          hperp12mF          0.0005341879852653449
fplus12mA          hperp12mA          0.08242193955025062
fplus12mA          htildeplus12mF     0.03105567700997384
fplus12mA          htildeplus12mA     -0.24221392633835706
fplus12mA          htildeperp12mF     0.012718610505339576
fplus12mA          htildeperp12mA     -0.08877660460224791
f012mF             fplus32mF          0.00015639964914058663
f012mF             fplus32mA          0.0063483991910210985
f012mF             f032mF             0.024919684508725972
f012mF             f032mA             -0.20997542407496525
f012mF             fperp32mF          -2.4848452409757135e-05
f012mF             fperp32mA          0.009011776262294297
f012mF             fperpp32mF         3.058153507009512e-05
f012mF             fperpp32mA         -0.0004764998794360881
f012mF             gplus32mF          0.022647441952312778
f012mF             gplus32mA          -0.1971499812425824
f012mF             g032mF             2.534065936241212e-05
f012mF             g032mA             0.0055674558682294205
f012mF             gperp32mF          0.021927742939309495
f012mF             gperp32mA          -0.1923446101250609
f012mF             gperpp32mF         -0.0005974615852093507
f012mF             gperpp32mA         0.007060205807486228
f012mF             hplus32mF          -3.073214540504156e-05
f012mF             hplus32mA          0.007154166888564331
f012mF             hperp32mF          0.00012901900399662353
f012mF             hperp32mA          0.005714632416484867
f012mF             hperpp32mF         -3.326270844682894e-06
f012mF             hperpp32mA         0.00015536800327448875
f012mF             htildeplus32mF     0.02244678631793492
f012mF             htildeplus32mA     -0.19684420767679328
f012mF             htildeperp32mF     0.023291077002154294
f012mF             htildeperp32mA     -0.19917697729887782
f012mF             htildeperpp32mF    0.0005010422672377022
f012mF             htildeperpp32mA    -0.0010496512470599593
f012mF             fplus12mF          0.00031027392560512896
f012mF             fplus12mA          0.01290064236478079
f012mF             f012mF             0.00407688155596238
f012mF             f012mA             -0.02450854253350511
f012mF             fperp12mF          0.00020076993693508602
f012mF             fperp12mA          0.008168617274456768
f012mF             gplus12mF          0.003846326650202619
f012mF             gplus12mA          -0.023020028568166824
f012mF             g012mF             0.0003074712192842412
f012mF             g012mA             0.011891424707621556
f012mF             gperp12mF          0.009891967090814649
f012mF             gperp12mA          -0.07099769171665422
f012mF             hplus12mF          0.0002005377593939224
f012mF             hplus12mA          0.00962636171298605
f012mF             hperp12mF          0.0002987053731003668
f012mF             hperp12mA          0.010790212682884092
f012mF             htildeplus12mF     0.009507187396757755
f012mF             htildeplus12mA     -0.06551562827782263
f012mF             htildeperp12mF     0.003857336917225953
f012mF             htildeperp12mA     -0.02447107198919397
f012mA             fplus32mF          -0.00045040296525997923
f012mA             fplus32mA          -0.08685063855663003
f012mA             f032mF             -0.20520226145799259
f012mA             f032mA             4.423035468161094
f012mA             fperp32mF          -0.0002459865612760752
f012mA             fperp32mA          -0.10546098978860842
f012mA             fperpp32mF         -0.00013664346850531997
f012mA             fperpp32mA         0.027739520027182444
f012mA             gplus32mF          -0.19282763261199923
f012mA             gplus32mA          4.142958044707581
f012mA             g032mF             -0.0002254053966631095
f012mA             g032mA             -0.07198722697087592
f012mA             gperp32mF          -0.1892215294408206
f012mA             gperp32mA          3.9871154615667677
f012mA             gperpp32mF         0.005720039441281372
f012mA             gperpp32mA         -0.15058955047160247
f012mA             hplus32mF          5.871384340912034e-05
f012mA             hplus32mA          -0.09309641048066254
f012mA             hperp32mF          -0.0005247376308323132
f012mA             hperp32mA          -0.07527129383561201
f012mA             hperpp32mF         1.7107157098703957e-05
f012mA             hperpp32mA         -0.0055072847868259875
f012mA             htildeplus32mF     -0.19421689486768548
f012mA             htildeplus32mA     4.116670880253056
f012mA             htildeperp32mF     -0.19637356649913712
f012mA             htildeperp32mA     4.191293869705503
f012mA             htildeperpp32mF    -0.002210057858888537
f012mA             htildeperpp32mA    0.0397754118727567
f012mA             fplus12mF          -0.000592185494525422
f012mA             fplus12mA          -0.08907312732272799
f012mA             f012mF             -0.02450854253350511
f012mA             f012mA             0.4405991980093398
f012mA             fperp12mF          -0.000158741517361035
f012mA             fperp12mA          -0.05775169855022479
f012mA             gplus12mF          -0.02317096835411921
f012mA             gplus12mA          0.4163249612438837
f012mA             g012mF             -0.0004670593026294075
f012mA             g012mA             -0.09286099313537083
f012mA             gperp12mF          -0.06860749505546898
f012mA             gperp12mA          1.2351766348485613
f012mA             hplus12mF          -3.454377389966679e-06
f012mA             hplus12mA          -0.060984313361636476
f012mA             hperp12mF          -0.0005949915531861383
f012mA             hperp12mA          -0.082799224059639
f012mA             htildeplus12mF     -0.06523934358632673
f012mA             htildeplus12mA     1.1506172611694938
f012mA             htildeperp12mF     -0.023762763785588288
f012mA             htildeperp12mA     0.43669381538022384
fperp12mF          fplus32mF          1.1492138644764063e-05
fperp12mF          fplus32mA          1.3384714558326411e-05
fperp12mF          f032mF             0.0008904155039412686
fperp12mF          f032mA             7.92512172020416e-05
fperp12mF          fperp32mF          -9.342978967292847e-06
fperp12mF          fperp32mA          0.00013352684428898063
fperp12mF          fperpp32mF         9.364408227702834e-06
fperp12mF          fperpp32mA         3.89293149514671e-05
fperp12mF          gplus32mF          0.0006974603527484558
fperp12mF          gplus32mA          0.00018670770559572417
fperp12mF          g032mF             4.289791389937295e-07
fperp12mF          g032mA             2.8743502620505277e-05
fperp12mF          gperp32mF          0.0007487255912961987
fperp12mF          gperp32mA          -2.2436315758268433e-05
fperp12mF          gperpp32mF         -1.0732457741268202e-05
fperp12mF          gperpp32mA         -0.00013369977873766518
fperp12mF          hplus32mF          -1.1222259471878554e-05
fperp12mF          hplus32mA          6.734334102040321e-05
fperp12mF          hperp32mF          6.376357881967579e-06
fperp12mF          hperp32mA          2.952045993660784e-05
fperp12mF          hperpp32mF         -2.485747106006756e-06
fperp12mF          hperpp32mA         -4.766898376632773e-06
fperp12mF          htildeplus32mF     0.0007282694106193258
fperp12mF          htildeplus32mA     0.0004059318522473583
fperp12mF          htildeperp32mF     0.0007946158958364466
fperp12mF          htildeperp32mA     -9.425488663282487e-05
fperp12mF          htildeperpp32mF    5.297761232621441e-05
fperp12mF          htildeperpp32mA    -7.356022810387773e-05
fperp12mF          fplus12mF          6.293885578090695e-05
fperp12mF          fplus12mA          0.00022084606380595435
fperp12mF          f012mF             0.00020076993693508602
fperp12mF          f012mA             -0.000158741517361035
fperp12mF          fperp12mF          6.257575647223483e-05
fperp12mF          fperp12mA          5.903622768212545e-05
fperp12mF          gplus12mF          0.00023224296171779678
fperp12mF          gplus12mA          -0.00023715289246704723
fperp12mF          g012mF             8.089449533454687e-05
fperp12mF          g012mA             0.00011527045456188004
fperp12mF          gperp12mF          0.0004265524654101635
fperp12mF          gperp12mA          -0.0005291147955915297
fperp12mF          hplus12mF          6.850910573247753e-05
fperp12mF          hplus12mA          2.2626339958607062e-05
fperp12mF          hperp12mF          7.00775837321772e-05
fperp12mF          hperp12mA          0.00011781450725209179
fperp12mF          htildeplus12mF     0.0004392875457271833
fperp12mF          htildeplus12mA     -0.0005570933009963552
fperp12mF          htildeperp12mF     0.00020237358988628082
fperp12mF          htildeperp12mA     -0.0002073937256591208
fperp12mA          fplus32mF          0.00012350875350115417
fperp12mA          fplus32mA          0.03893425344429936
fperp12mA          f032mF             0.048968297678772726
fperp12mA          f032mA             -0.6108728600666518
fperp12mA          fperp32mF          0.00032366143636145613
fperp12mA          fperp32mA          0.04603658839735041
fperp12mA          fperpp32mF         -1.0493894452564576e-05
fperp12mA          fperpp32mA         -0.0036698202815548236
fperp12mA          gplus32mF          0.04175085484835264
fperp12mA          gplus32mA          -0.5588017261302474
fperp12mA          g032mF             5.5487708297037415e-05
fperp12mA          g032mA             0.02867337084287648
fperp12mA          gperp32mF          0.04124495079098272
fperp12mA          gperp32mA          -0.5470478507334853
fperp12mA          gperpp32mF         -0.00040780564666056615
fperp12mA          gperpp32mA         0.025911695591237956
fperp12mA          hplus32mF          0.000354457752369175
fperp12mA          hplus32mA          0.03611251192229218
fperp12mA          hperp32mF          5.883313621336044e-05
fperp12mA          hperp32mA          0.03224618295530557
fperp12mA          hperpp32mF         8.821715993466343e-06
fperp12mA          hperpp32mA         0.0005376131645854398
fperp12mA          htildeplus32mF     0.04120788927920881
fperp12mA          htildeplus32mA     -0.5574960579139525
fperp12mA          htildeperp32mF     0.04439923802994883
fperp12mA          htildeperp32mA     -0.5709350882002372
fperp12mA          htildeperpp32mF    0.0010247257451764494
fperp12mA          htildeperpp32mA    -0.0012926884899968362
fperp12mA          fplus12mF          0.00030152321549548473
fperp12mA          fplus12mA          0.06822686782361813
fperp12mA          f012mF             0.008168617274456768
fperp12mA          f012mA             -0.05775169855022479
fperp12mA          fperp12mF          5.903622768212545e-05
fperp12mA          fperp12mA          0.06141759846111782
fperp12mA          gplus12mF          0.008416249942057006
fperp12mA          gplus12mA          -0.05727833717438131
fperp12mA          g012mF             0.0002579549358895987
fperp12mA          g012mA             0.07848719952766327
fperp12mA          gperp12mF          0.020732492683317914
fperp12mA          gperp12mA          -0.17396270162430613
fperp12mA          hplus12mF          -1.4046481068770828e-05
fperp12mA          hplus12mA          0.07263333261856159
fperp12mA          hperp12mF          0.00028493360025233386
fperp12mA          hperp12mA          0.06705563636094997
fperp12mA          htildeplus12mF     0.01997903281477813
fperp12mA          htildeplus12mA     -0.16454995703013503
fperp12mA          htildeperp12mF     0.008237994158581974
fperp12mA          htildeperp12mA     -0.05853622971290623
gplus12mF          fplus32mF          0.00016976462990826992
gplus12mF          fplus32mA          0.006763275028566533
gplus12mF          f032mF             0.025917670474288217
gplus12mF          f032mA             -0.21152243143835034
gplus12mF          fperp32mF          -5.814152938117952e-07
gplus12mF          fperp32mA          0.00944257665957855
gplus12mF          fperpp32mF         3.169912207392729e-05
gplus12mF          fperpp32mA         -0.00052521152453392
gplus12mF          gplus32mF          0.02249498464040081
gplus12mF          gplus32mA          -0.19131686035183465
gplus12mF          g032mF             2.5984086811281946e-05
gplus12mF          g032mA             0.005690604712798612
gplus12mF          gperp32mF          0.022431697333216392
gplus12mF          gperp32mA          -0.19226582273381665
gplus12mF          gperpp32mF         -0.0003364665937289879
gplus12mF          gperpp32mA         0.0049672796668584875
gplus12mF          hplus32mF          -3.2856988285770655e-06
gplus12mF          hplus32mA          0.007625145264797554
gplus12mF          hperp32mF          0.00013095475260349487
gplus12mF          hperp32mA          0.0059952775223674
gplus12mF          hperpp32mF         -8.505019986728581e-06
gplus12mF          hperpp32mA         0.00010954255134863717
gplus12mF          htildeplus32mF     0.022400688951209384
gplus12mF          htildeplus32mA     -0.19086838643197954
gplus12mF          htildeperp32mF     0.02380510070843181
gplus12mF          htildeperp32mA     -0.19953013251116744
gplus12mF          htildeperpp32mF    0.0008561410596450792
gplus12mF          htildeperpp32mA    -0.0028718672404866364
gplus12mF          fplus12mF          0.00031584245871916925
gplus12mF          fplus12mA          0.012760230778707913
gplus12mF          f012mF             0.003846326650202619
gplus12mF          f012mA             -0.02317096835411921
gplus12mF          fperp12mF          0.00023224296171779678
gplus12mF          fperp12mA          0.008416249942057006
gplus12mF          gplus12mF          0.00411374570362711
gplus12mF          gplus12mA          -0.02333202211237093
gplus12mF          g012mF             0.000356324791511676
gplus12mF          g012mA             0.012645524957015122
gplus12mF          gperp12mF          0.009829898408972642
gplus12mF          gperp12mA          -0.0691974992876641
gplus12mF          hplus12mF          0.00023530707048552595
gplus12mF          hplus12mA          0.009744936289456612
gplus12mF          hperp12mF          0.0003269793391139141
gplus12mF          hperp12mA          0.0109921878877501
gplus12mF          htildeplus12mF     0.009910664648844705
gplus12mF          htildeplus12mA     -0.06620584464649498
gplus12mF          htildeperp12mF     0.0038839637227437458
gplus12mF          htildeperp12mA     -0.023913191332173116
gplus12mA          fplus32mF          -0.0004635962799830377
gplus12mA          fplus32mA          -0.08584138561125583
gplus12mA          f032mF             -0.2052190977294892
gplus12mA          f032mA             4.427561549642058
gplus12mA          fperp32mF          -0.0002341516342791461
gplus12mA          fperp32mA          -0.10496089250165347
gplus12mA          fperpp32mF         -0.00012093945964512723
gplus12mA          fperpp32mA         0.028213507551824456
gplus12mA          gplus32mF          -0.18696557911596984
gplus12mA          gplus32mA          4.071443839579389
gplus12mA          g032mF             -0.00022653981135624496
gplus12mA          g032mA             -0.07051018725078227
gplus12mA          gperp32mF          -0.18641997092807527
gplus12mA          gperp32mA          3.961975494860448
gplus12mA          gperpp32mF         0.003671302445393761
gplus12mA          gperpp32mA         -0.11801930558284897
gplus12mA          hplus32mF          7.65854623225039e-05
gplus12mA          hplus32mA          -0.09480055704115584
gplus12mA          hperp32mF          -0.0004978180233772026
gplus12mA          hperp32mA          -0.07433473619607776
gplus12mA          hperpp32mF         2.610454306319746e-05
gplus12mA          hperpp32mA         -0.005391582156428416
gplus12mA          htildeplus32mF     -0.18856500799061085
gplus12mA          htildeplus32mA     4.054323310618855
gplus12mA          htildeperp32mF     -0.19358530818817926
gplus12mA          htildeperp32mA     4.162193563152351
gplus12mA          htildeperpp32mF    -0.004024950494159927
gplus12mA          htildeperpp32mA    0.06631586693167327
gplus12mA          fplus12mF          -0.0005964000864125092
gplus12mA          fplus12mA          -0.08536050927030676
gplus12mA          f012mF             -0.023020028568166824
gplus12mA          f012mA             0.4163249612438837
gplus12mA          fperp12mF          -0.00023715289246704723
gplus12mA          fperp12mA          -0.05727833717438131
gplus12mA          gplus12mF          -0.02333202211237093
gplus12mA          gplus12mA          0.4194024127883265
gplus12mA          g012mF             -0.0005891969154522163
gplus12mA          g012mA             -0.09141058418375347
gplus12mA          gperp12mF          -0.06612531489355317
gplus12mA          gperp12mA          1.2018243142270963
gplus12mA          hplus12mF          -7.776660210475748e-05
gplus12mA          hplus12mA          -0.05931445936231706
gplus12mA          hperp12mF          -0.0006539519488475213
gplus12mA          hperp12mA          -0.08101858746086812
gplus12mA          htildeplus12mF     -0.06504167464085824
gplus12mA          htildeplus12mA     1.1482550844563537
gplus12mA          htildeperp12mF     -0.0229977316771763
gplus12mA          htildeperp12mA     0.42681468781108683
g012mF             fplus32mF          2.007764859632523e-05
g012mF             fplus32mA          0.0001069123172795771
g012mF             f032mF             0.00145912101934129
g012mF             f032mA             -0.0014139891358898782
g012mF             fperp32mF          -9.381886594676004e-06
g012mF             fperp32mA          0.00035798549123291693
g012mF             fperpp32mF         1.2654355340276807e-05
g012mF             fperpp32mA         4.081988891718867e-05
g012mF             gplus32mF          0.0011558911280498446
g012mF             gplus32mA          -0.0011506149368220061
g012mF             g032mF             1.685482969357547e-06
g012mF             g032mA             0.00010901115498984838
g012mF             gperp32mF          0.001187137342985425
g012mF             gperp32mA          -0.0013888614018113105
g012mF             gperpp32mF         -1.8193261462014705e-05
g012mF             gperpp32mA         -5.010779945785829e-06
g012mF             hplus32mF          -1.4232239492339963e-05
g012mF             hplus32mA          0.00026269006903336756
g012mF             hperp32mF          1.2024792897426824e-05
g012mF             hperp32mA          0.00011546670880250197
g012mF             hperpp32mF         -3.6694617398067205e-06
g012mF             hperpp32mA         -8.307536117194784e-06
g012mF             htildeplus32mF     0.0011623714851215494
g012mF             htildeplus32mA     -0.000714180570321119
g012mF             htildeperp32mF     0.0013015281955809411
g012mF             htildeperp32mA     -0.0016516948328105972
g012mF             htildeperpp32mF    8.646696750423304e-05
g012mF             htildeperpp32mA    -6.71777256613576e-05
g012mF             fplus12mF          8.882536689723089e-05
g012mF             fplus12mA          0.000464101049598828
g012mF             f012mF             0.0003074712192842412
g012mF             f012mA             -0.0004670593026294075
g012mF             fperp12mF          8.089449533454687e-05
g012mF             fperp12mA          0.0002579549358895987
g012mF             gplus12mF          0.000356324791511676
g012mF             gplus12mA          -0.0005891969154522163
g012mF             g012mF             0.00011870266417931333
g012mF             g012mA             0.0003788162568509727
g012mF             gperp12mF          0.0006719937887853468
g012mF             gperp12mA          -0.0015193086960038841
g012mF             hplus12mF          9.073678423070534e-05
g012mF             hplus12mA          0.00022102075320926806
g012mF             hperp12mF          9.742038132572582e-05
g012mF             hperp12mA          0.0003575920164483243
g012mF             htildeplus12mF     0.0006932844595995703
g012mF             htildeplus12mA     -0.0014588666416712648
g012mF             htildeperp12mF     0.00030872482668736686
g012mF             htildeperp12mA     -0.0005591018524083312
g012mA             fplus32mF          0.00021730103304583239
g012mA             fplus32mA          0.05380091683505917
g012mA             f032mF             0.07577231983054925
g012mA             f032mA             -0.9892816338804455
g012mA             fperp32mF          0.0005606823264260991
g012mA             fperp32mA          0.06450311460436563
g012mA             fperpp32mF         -1.5731705880238462e-05
g012mA             fperpp32mA         -0.006006111443211903
g012mA             gplus32mF          0.06505206498422603
g012mA             gplus32mA          -0.9029335465523332
g012mA             g032mF             7.624741349763571e-05
g012mA             g032mA             0.04051538120408545
g012mA             gperp32mF          0.06441583431406528
g012mA             gperp32mA          -0.8833229793589714
g012mA             gperpp32mF         -0.0006437090459290036
g012mA             gperpp32mA         0.03956891963780076
g012mA             hplus32mF          0.000587468947684845
g012mA             hplus32mA          0.05186520837162553
g012mA             hperp32mF          0.00013172634841511385
g012mA             hperp32mA          0.04494965633647389
g012mA             hperpp32mF         5.769951689530618e-06
g012mA             hperpp32mA         0.0009259654609865651
g012mA             htildeplus32mF     0.06451633677472196
g012mA             htildeplus32mA     -0.9023859721613873
g012mA             htildeperp32mF     0.06905456422318501
g012mA             htildeperp32mA     -0.9246168523513602
g012mA             htildeperpp32mF    0.0016480005349748194
g012mA             htildeperpp32mA    -0.003680913362855274
g012mA             fplus12mF          0.000442366769182617
g012mA             fplus12mA          0.09399185551865925
g012mA             f012mF             0.011891424707621556
g012mA             f012mA             -0.09286099313537083
g012mA             fperp12mF          0.00011527045456188004
g012mA             fperp12mA          0.07848719952766327
g012mA             gplus12mF          0.012645524957015122
g012mA             gplus12mA          -0.09141058418375347
g012mA             g012mF             0.0003788162568509727
g012mA             g012mA             0.10894106166885263
g012mA             gperp12mF          0.03152851060240839
g012mA             gperp12mA          -0.2789117266849863
g012mA             hplus12mF          8.60153764424489e-06
g012mA             hplus12mA          0.09253831147551816
g012mA             hperp12mF          0.0004225949741082123
g012mA             hperp12mA          0.09131467803408046
g012mA             htildeplus12mF     0.030761269526784273
g012mA             htildeplus12mA     -0.26230285943100023
g012mA             htildeperp12mF     0.012185376033769141
g012mA             htildeperp12mA     -0.09400345727189943
gperp12mF          fplus32mF          0.00040434139069363864
gperp12mF          fplus32mA          0.017150078501318333
gperp12mF          f032mF             0.06706757682612675
gperp12mF          f032mA             -0.6239252128259836
gperp12mF          fperp32mF          -5.3408521326573606e-05
gperp12mF          fperp32mA          0.02373584011180478
gperp12mF          fperpp32mF         6.422020605317538e-05
gperp12mF          fperpp32mA         -0.0017549649747425013
gperp12mF          gplus32mF          0.06024544906628564
gperp12mF          gplus32mA          -0.5804173317476624
gperp12mF          g032mF             6.348808478786117e-05
gperp12mF          g032mA             0.014776856856097718
gperp12mF          gperp32mF          0.05914223195653285
gperp12mF          gperp32mA          -0.5698084599172467
gperp12mF          gperpp32mF         -0.0013856917147592233
gperp12mF          gperpp32mA         0.018076060949286456
gperp12mF          hplus32mF          -5.9458501418919574e-05
gperp12mF          hplus32mA          0.019232693322569657
gperp12mF          hperp32mF          0.000348400451836964
gperp12mF          hperp32mA          0.015294296369096827
gperp12mF          hperpp32mF         -1.0245375732643477e-05
gperp12mF          hperpp32mA         0.0004373722676132756
gperp12mF          htildeplus32mF     0.059716272195318734
gperp12mF          htildeplus32mA     -0.5764778068289477
gperp12mF          htildeperp32mF     0.06257657050510948
gperp12mF          htildeperp32mA     -0.5926119508135045
gperp12mF          htildeperpp32mF    0.001704796007614837
gperp12mF          htildeperpp32mA    -0.006344665730785485
gperp12mF          fplus12mF          0.0006609783536904106
gperp12mF          fplus12mA          0.03274090249352153
gperp12mF          f012mF             0.009891967090814649
gperp12mF          f012mA             -0.06860749505546898
gperp12mF          fperp12mF          0.0004265524654101635
gperp12mF          fperp12mA          0.020732492683317914
gperp12mF          gplus12mF          0.009829898408972642
gperp12mF          gplus12mA          -0.06612531489355317
gperp12mF          g012mF             0.0006719937887853468
gperp12mF          g012mA             0.03152851060240839
gperp12mF          gperp12mF          0.02602695092719639
gperp12mF          gperp12mA          -0.20530447892041115
gperp12mF          hplus12mF          0.0004106099895208017
gperp12mF          hplus12mA          0.023978314488136622
gperp12mF          hperp12mF          0.0006608448288349007
gperp12mF          hperp12mA          0.028179213777235382
gperp12mF          htildeplus12mF     0.02519121700871523
gperp12mF          htildeplus12mA     -0.19031410902039933
gperp12mF          htildeperp12mF     0.00982719402790071
gperp12mF          htildeperp12mA     -0.07024538779889647
gperp12mA          fplus32mF          -0.0014156227567758538
gperp12mA          fplus32mA          -0.24608423156018758
gperp12mA          f032mF             -0.6029637514019434
gperp12mA          f032mA             12.720442884841315
gperp12mA          fperp32mF          -0.00010479592378137593
gperp12mA          fperp32mA          -0.2994331128401448
gperp12mA          fperpp32mF         -0.0003645455430085498
gperp12mA          fperpp32mA         0.07802468396137355
gperp12mA          gplus32mF          -0.5605797120160753
gperp12mA          gplus32mA          11.84922965903344
gperp12mA          g032mF             -0.0005678666264429406
gperp12mA          g032mA             -0.20313657680290884
gperp12mA          gperp32mF          -0.5528936327001873
gperp12mA          gperp32mA          11.454977382763776
gperp12mA          gperpp32mF         0.01460624895507569
gperp12mA          gperpp32mA         -0.38707038361373924
gperp12mA          hplus32mF          0.0006458173348996914
gperp12mA          hplus32mA          -0.2662216186068196
gperp12mA          hperp32mF          -0.001689550823659843
gperp12mA          hperp32mA          -0.2127947932339255
gperp12mA          hperpp32mF         6.497037167889346e-05
gperp12mA          hperpp32mA         -0.015032307108717766
gperp12mA          htildeplus32mF     -0.5622762830554887
gperp12mA          htildeplus32mA     11.755603873206613
gperp12mA          htildeperp32mF     -0.5739860053630383
gperp12mA          htildeperp32mA     12.031963555264168
gperp12mA          htildeperpp32mF    -0.010716692407797837
gperp12mA          htildeperpp32mA    0.15508610149439342
gperp12mA          fplus12mF          -0.0017173860895921564
gperp12mA          fplus12mA          -0.2622800049670245
gperp12mA          f012mF             -0.07099769171665422
gperp12mA          f012mA             1.2351766348485613
gperp12mA          fperp12mF          -0.0005291147955915297
gperp12mA          fperp12mA          -0.17396270162430613
gperp12mA          gplus12mF          -0.0691974992876641
gperp12mA          gplus12mA          1.2018243142270963
gperp12mA          g012mF             -0.0015193086960038841
gperp12mA          g012mA             -0.2789117266849863
gperp12mA          gperp12mF          -0.20530447892041115
gperp12mA          gperp12mA          3.5852466920176225
gperp12mA          hplus12mF          -4.381941963726498e-05
gperp12mA          hplus12mA          -0.18305634598608353
gperp12mA          hperp12mF          -0.0018323755451540693
gperp12mA          hperp12mA          -0.24653373779376728
gperp12mA          htildeplus12mF     -0.19602787584778086
gperp12mA          htildeplus12mA     3.3441100238078723
gperp12mA          htildeperp12mF     -0.07083009639774332
gperp12mA          htildeperp12mA     1.259931046952034
hplus12mF          fplus32mF          1.1371604875221617e-05
hplus12mF          fplus32mA          -3.889815636211924e-05
hplus12mF          f032mF             0.0008365437993979955
hplus12mF          f032mA             0.002289093564276995
hplus12mF          fperp32mF          -1.1965382797992458e-05
hplus12mF          fperp32mA          5.801775199459904e-05
hplus12mF          fperpp32mF         1.2174481677901469e-05
hplus12mF          fperpp32mA         5.900018584480355e-05
hplus12mF          gplus32mF          0.0006417294558219591
hplus12mF          gplus32mA          0.001967356210497965
hplus12mF          g032mF             2.6997243061093183e-07
hplus12mF          g032mA             -2.1044842872724826e-05
hplus12mF          gperp32mF          0.0007187373899256041
hplus12mF          gperp32mA          0.001749955121497525
hplus12mF          gperpp32mF         -1.3182616881427928e-05
hplus12mF          gperpp32mA         -0.00012372474695912788
hplus12mF          hplus32mF          -1.7209178800962298e-05
hplus12mF          hplus32mA          -1.563998893590702e-05
hplus12mF          hperp32mF          6.162331143864043e-06
hplus12mF          hperp32mA          -1.658059347164872e-05
hplus12mF          hperpp32mF         -2.916127538381985e-06
hplus12mF          hperpp32mA         -1.0460591369879225e-05
hplus12mF          htildeplus32mF     0.0006900565863775037
hplus12mF          htildeplus32mA     0.0023612769768366223
hplus12mF          htildeperp32mF     0.0007580962574448239
hplus12mF          htildeperp32mA     0.0017049644607321241
hplus12mF          htildeperpp32mF    5.61625399600439e-05
hplus12mF          htildeperpp32mA    4.26096006087998e-05
hplus12mF          fplus12mF          6.988343905720834e-05
hplus12mF          fplus12mA          0.00013057174373439705
hplus12mF          f012mF             0.0002005377593939224
hplus12mF          f012mA             -3.454377389966679e-06
hplus12mF          fperp12mF          6.850910573247753e-05
hplus12mF          fperp12mA          -1.4046481068770828e-05
hplus12mF          gplus12mF          0.00023530707048552595
hplus12mF          gplus12mA          -7.776660210475748e-05
hplus12mF          g012mF             9.073678423070534e-05
hplus12mF          g012mA             8.60153764424489e-06
hplus12mF          gperp12mF          0.0004106099895208017
hplus12mF          gperp12mA          -4.381941963726498e-05
hplus12mF          hplus12mF          7.958736788363021e-05
hplus12mF          hplus12mA          -8.083507954980992e-05
hplus12mF          hperp12mF          7.607621411580363e-05
hplus12mF          hperp12mA          2.5636558583059605e-05
hplus12mF          htildeplus12mF     0.0004288309124689064
hplus12mF          htildeplus12mA     -8.738919129523985e-05
hplus12mF          htildeperp12mF     0.0001991444901404985
hplus12mF          htildeperp12mA     -4.343806504743682e-05
hplus12mA          fplus32mF          0.00014006933281350434
hplus12mA          fplus32mA          0.04423745876284446
hplus12mA          f032mF             0.05608794534458359
hplus12mA          f032mA             -0.6276859942143802
hplus12mA          fperp32mF          0.00036888612466301
hplus12mA          fperp32mA          0.05273658502276219
hplus12mA          fperpp32mF         -3.0235561810053167e-06
hplus12mA          fperpp32mA         -0.003135839936767591
hplus12mA          gplus32mF          0.04900457512125945
hplus12mA          gplus32mA          -0.5804867854200397
hplus12mA          g032mF             6.77192665825512e-05
hplus12mA          g032mA             0.0326569728338759
hplus12mA          gperp32mF          0.047807182172845214
hplus12mA          gperp32mA          -0.5680951640982148
hplus12mA          gperpp32mF         -0.0007036277653557359
hplus12mA          gperpp32mA         0.028467099340757186
hplus12mA          hplus32mF          0.0004196640854312101
hplus12mA          hplus32mA          0.040245566842962543
hplus12mA          hperp32mF          6.0013895930966985e-05
hplus12mA          hperp32mA          0.03668544480007904
hplus12mA          hperpp32mF         1.3787387178258232e-05
hplus12mA          hperpp32mA         0.0005034427352486097
hplus12mA          htildeplus32mF     0.048519038903304564
hplus12mA          htildeplus32mA     -0.581221459684007
hplus12mA          htildeperp32mF     0.051386784546233896
hplus12mA          htildeperp32mA     -0.5892287430135899
hplus12mA          htildeperpp32mF    0.0009064474637607422
hplus12mA          htildeperpp32mA    0.00042417773875610726
hplus12mA          fplus12mF          0.00031235997969876017
hplus12mA          fplus12mA          0.0810372829950024
hplus12mA          f012mF             0.00962636171298605
hplus12mA          f012mA             -0.060984313361636476
hplus12mA          fperp12mF          2.2626339958607062e-05
hplus12mA          fperp12mA          0.07263333261856159
hplus12mA          gplus12mF          0.009744936289456612
hplus12mA          gplus12mA          -0.05931445936231706
hplus12mA          g012mF             0.00022102075320926806
hplus12mA          g012mA             0.09253831147551816
hplus12mA          gperp12mF          0.023978314488136622
hplus12mA          gperp12mA          -0.18305634598608353
hplus12mA          hplus12mF          -8.083507954980992e-05
hplus12mA          hplus12mA          0.09119625028820817
hplus12mA          hperp12mF          0.0002741389865825604
hplus12mA          hperp12mA          0.07781954672538843
hplus12mA          htildeplus12mF     0.022945246160904674
hplus12mA          htildeplus12mA     -0.17322245466452404
hplus12mA          htildeperp12mF     0.009556177310721397
hplus12mA          htildeperp12mA     -0.060969561134650144
hperp12mF          fplus32mF          1.8862115551686305e-05
hperp12mF          fplus32mA          0.00012376619273459655
hperp12mF          f032mF             0.0013991521817195555
hperp12mF          f032mA             -0.0037459234666105596
hperp12mF          fperp32mF          -8.285696161944082e-06
hperp12mF          fperp32mA          0.00037152503394290333
hperp12mF          fperpp32mF         9.918272954356361e-06
hperp12mF          fperpp32mA         2.1861731970144594e-05
hperp12mF          gplus32mF          0.001160778870114071
hperp12mF          gplus32mA          -0.0033672995952850585
hperp12mF          g032mF             1.1171518091330806e-06
hperp12mF          g032mA             0.00014155981876260495
hperp12mF          gperp32mF          0.0011579259147347833
hperp12mF          gperp32mA          -0.003446828839877423
hperp12mF          gperpp32mF         -2.3329325049655106e-05
hperp12mF          gperpp32mA         3.710358109609066e-05
hperp12mF          hplus32mF          -9.439589921723821e-06
hperp12mF          hplus32mA          0.0002805327685652012
hperp12mF          hperp32mF          1.1512664359002808e-05
hperp12mF          hperp32mA          0.00013325790039314835
hperp12mF          hperpp32mF         -2.618350059966007e-06
hperp12mF          hperpp32mA         -9.158093083945462e-07
hperp12mF          htildeplus32mF     0.001148340849956987
hperp12mF          htildeplus32mA     -0.002984877842587109
hperp12mF          htildeperp32mF     0.0012665095934001425
hperp12mF          htildeperp32mA     -0.0037862818324944686
hperp12mF          htildeperpp32mF    6.231108127454613e-05
hperp12mF          htildeperpp32mA    -9.727578939108353e-05
hperp12mF          fplus12mF          7.935822634840562e-05
hperp12mF          fplus12mA          0.0005341879852653449
hperp12mF          f012mF             0.0002987053731003668
hperp12mF          f012mA             -0.0005949915531861383
hperp12mF          fperp12mF          7.00775837321772e-05
hperp12mF          fperp12mA          0.00028493360025233386
hperp12mF          gplus12mF          0.0003269793391139141
hperp12mF          gplus12mA          -0.0006539519488475213
hperp12mF          g012mF             9.742038132572582e-05
hperp12mF          g012mA             0.0004225949741082123
hperp12mF          gperp12mF          0.0006608448288349007
hperp12mF          gperp12mA          -0.0018323755451540693
hperp12mF          hplus12mF          7.607621411580363e-05
hperp12mF          hplus12mA          0.0002741389865825604
hperp12mF          hperp12mF          8.615457937745762e-05
hperp12mF          hperp12mA          0.00039864087223084513
hperp12mF          htildeplus12mF     0.000664641977688784
hperp12mF          htildeplus12mA     -0.0017156038974012215
hperp12mF          htildeperp12mF     0.0002967828950974976
hperp12mF          htildeperp12mA     -0.0006530518490156363
hperp12mA          fplus32mF          0.0001972727695695828
hperp12mA          fplus32mA          0.04673902676077611
hperp12mA          f032mF             0.0668880914315684
hperp12mA          f032mA             -0.8825449379195409
hperp12mA          fperp32mF          0.00048775156454607555
hperp12mA          fperp32mA          0.056972266587217726
hperp12mA          fperpp32mF         -1.2552067172105476e-05
hperp12mA          fperpp32mA         -0.005529854338459939
hperp12mA          gplus32mF          0.05783749919482454
hperp12mA          gplus32mA          -0.8063111555857314
hperp12mA          g032mF             6.904703386957117e-05
hperp12mA          g032mA             0.035676103449720636
hperp12mA          gperp32mF          0.05691452512847856
hperp12mA          gperp32mA          -0.7876716458141704
hperp12mA          gperpp32mF         -0.0008213085499761536
hperp12mA          gperpp32mA         0.03667842243461278
hperp12mA          hplus32mF          0.0005078633745238775
hperp12mA          hplus32mA          0.046440818090870056
hperp12mA          hperp32mF          0.00012070156081183954
hperp12mA          hperp32mA          0.039325315334380544
hperp12mA          hperpp32mF         1.0319692062963991e-05
hperp12mA          hperpp32mA         0.0009169916646037022
hperp12mA          htildeplus32mF     0.05726025510518947
hperp12mA          htildeplus32mA     -0.8090934753516449
hperp12mA          htildeperp32mF     0.0611854243271135
hperp12mA          htildeperp32mA     -0.8243735870689355
hperp12mA          htildeperpp32mF    0.0008957816020008387
hperp12mA          htildeperpp32mA    -0.0007209676176948603
hperp12mA          fplus12mF          0.00042867274393348616
hperp12mA          fplus12mA          0.08242193955025062
hperp12mA          f012mF             0.010790212682884092
hperp12mA          f012mA             -0.082799224059639
hperp12mA          fperp12mF          0.00011781450725209179
hperp12mA          fperp12mA          0.06705563636094997
hperp12mA          gplus12mF          0.0109921878877501
hperp12mA          gplus12mA          -0.08101858746086812
hperp12mA          g012mF             0.0003575920164483243
hperp12mA          g012mA             0.09131467803408046
hperp12mA          gperp12mF          0.028179213777235382
hperp12mA          gperp12mA          -0.24653373779376728
hperp12mA          hplus12mF          2.5636558583059605e-05
hperp12mA          hplus12mA          0.07781954672538843
hperp12mA          hperp12mF          0.00039864087223084513
hperp12mA          hperp12mA          0.07985429940947322
hperp12mA          htildeplus12mF     0.02691873800486507
hperp12mA          htildeplus12mA     -0.2301510823974733
hperp12mA          htildeperp12mF     0.010899976311581194
hperp12mA          htildeperp12mA     -0.08341722578683149
htildeplus12mF     fplus32mF          0.00043255405934692227
htildeplus12mF     fplus32mA          0.016888496225036846
htildeplus12mF     f032mF             0.06867995688611507
htildeplus12mF     f032mA             -0.6093716323006433
htildeplus12mF     fperp32mF          -6.486141860449047e-05
htildeplus12mF     fperp32mA          0.023460050163637804
htildeplus12mF     fperpp32mF         6.270469380067109e-05
htildeplus12mF     fperpp32mA         -0.0016201640648405033
htildeplus12mF     gplus32mF          0.06052352710736351
htildeplus12mF     gplus32mA          -0.5605567235019857
htildeplus12mF     g032mF             6.9302740796493e-05
htildeplus12mF     g032mA             0.014309628438325601
htildeplus12mF     gperp32mF          0.060053916886194096
htildeplus12mF     gperp32mA          -0.5565732825401193
htildeplus12mF     gperpp32mF         -0.0010683250623299417
htildeplus12mF     gperpp32mA         0.014484363467271362
htildeplus12mF     hplus32mF          -6.146993355524678e-05
htildeplus12mF     hplus32mA          0.019257380548653058
htildeplus12mF     hperp32mF          0.0003644923347863492
htildeplus12mF     hperp32mA          0.0149899820492643
htildeplus12mF     hperpp32mF         -1.5379779232757526e-05
htildeplus12mF     hperpp32mA         0.000321464269900861
htildeplus12mF     htildeplus32mF     0.06002949394617457
htildeplus12mF     htildeplus32mA     -0.5575327179994098
htildeplus12mF     htildeperp32mF     0.06353314187621031
htildeplus12mF     htildeperp32mA     -0.5778497575895526
htildeplus12mF     htildeperpp32mF    0.0022632502236239168
htildeplus12mF     htildeperpp32mA    -0.009107100462464294
htildeplus12mF     fplus12mF          0.0006590525401680817
htildeplus12mF     fplus12mA          0.03105567700997384
htildeplus12mF     f012mF             0.009507187396757755
htildeplus12mF     f012mA             -0.06523934358632673
htildeplus12mF     fperp12mF          0.0004392875457271833
htildeplus12mF     fperp12mA          0.01997903281477813
htildeplus12mF     gplus12mF          0.009910664648844705
htildeplus12mF     gplus12mA          -0.06504167464085824
htildeplus12mF     g012mF             0.0006932844595995703
htildeplus12mF     g012mA             0.030761269526784273
htildeplus12mF     gperp12mF          0.02519121700871523
htildeplus12mF     gperp12mA          -0.19602787584778086
htildeplus12mF     hplus12mF          0.0004288309124689064
htildeplus12mF     hplus12mA          0.022945246160904674
htildeplus12mF     hperp12mF          0.000664641977688784
htildeplus12mF     hperp12mA          0.02691873800486507
htildeplus12mF     htildeplus12mF     0.025514565793799755
htildeplus12mF     htildeplus12mA     -0.18854538592967363
htildeplus12mF     htildeperp12mF     0.009513994971964737
htildeplus12mF     htildeperp12mA     -0.06704095998590781
htildeplus12mA     fplus32mF          -0.0013734422313346466
htildeplus12mA     fplus32mA          -0.23197188295404325
htildeplus12mA     f032mF             -0.582876196776119
htildeplus12mA     f032mA             12.105241746148238
htildeplus12mA     fperp32mF          0.000115163624827603
htildeplus12mA     fperp32mA          -0.28220074114228816
htildeplus12mA     fperpp32mF         -0.0003591000055051296
htildeplus12mA     fperpp32mA         0.0719718648558259
htildeplus12mA     gplus32mF          -0.5348240932656869
htildeplus12mA     gplus32mA          11.17950159996008
htildeplus12mA     g032mF             -0.0006217087441904143
htildeplus12mA     g032mA             -0.18979276993910957
htildeplus12mA     gperp32mF          -0.532112563114504
htildeplus12mA     gperp32mA          10.880543422861393
htildeplus12mA     gperpp32mF         0.011389524283379134
htildeplus12mA     gperpp32mA         -0.32067258095594503
htildeplus12mA     hplus32mF          0.0008829238618809624
htildeplus12mA     hplus32mA          -0.2506490309457949
htildeplus12mA     hperp32mF          -0.0016360972121501264
htildeplus12mA     hperp32mA          -0.20032031150265886
htildeplus12mA     hperpp32mF         6.854394304569759e-05
htildeplus12mA     hperpp32mA         -0.013589173799475308
htildeplus12mA     htildeplus32mF     -0.5372018458144528
htildeplus12mA     htildeplus32mA     11.109186206507712
htildeplus12mA     htildeperp32mF     -0.5520422956631107
htildeplus12mA     htildeperp32mA     11.407994535375963
htildeplus12mA     htildeperpp32mF    -0.012896145061626731
htildeplus12mA     htildeperpp32mA    0.1813503036327917
htildeplus12mA     fplus12mF          -0.001566606296509294
htildeplus12mA     fplus12mA          -0.24221392633835706
htildeplus12mA     f012mF             -0.06551562827782263
htildeplus12mA     f012mA             1.1506172611694938
htildeplus12mA     fperp12mF          -0.0005570933009963552
htildeplus12mA     fperp12mA          -0.16454995703013503
htildeplus12mA     gplus12mF          -0.06620584464649498
htildeplus12mA     gplus12mA          1.1482550844563537
htildeplus12mA     g012mF             -0.0014588666416712648
htildeplus12mA     g012mA             -0.26230285943100023
htildeplus12mA     gperp12mF          -0.19031410902039933
htildeplus12mA     gperp12mA          3.3441100238078723
htildeplus12mA     hplus12mF          -8.738919129523985e-05
htildeplus12mA     hplus12mA          -0.17322245466452404
htildeplus12mA     hperp12mF          -0.0017156038974012215
htildeplus12mA     hperp12mA          -0.2301510823974733
htildeplus12mA     htildeplus12mF     -0.18854538592967363
htildeplus12mA     htildeplus12mA     3.218074273387187
htildeplus12mA     htildeperp12mF     -0.06561262660708048
htildeplus12mA     htildeperp12mA     1.1750568667878478
htildeperp12mF     fplus32mF          0.0001562269499984825
htildeperp12mF     fplus32mA          0.0064731512578097075
htildeperp12mF     f032mF             0.02466655416739839
htildeperp12mF     f032mA             -0.21038897384042235
htildeperp12mF     fperp32mF          -8.97087664695276e-06
htildeperp12mF     fperp32mA          0.009065558414522785
htildeperp12mF     fperpp32mF         2.855385839473443e-05
htildeperp12mF     fperpp32mA         -0.0005216810849271856
htildeperp12mF     gplus32mF          0.02190394355824041
htildeperp12mF     gplus32mA          -0.1933351288208679
htildeperp12mF     g032mF             2.3771542849854867e-05
htildeperp12mF     g032mA             0.005556782993534703
htildeperp12mF     gperp32mF          0.021530165678325004
htildeperp12mF     gperp32mA          -0.19137310568046856
htildeperp12mF     gperpp32mF         -0.00045596020438852216
htildeperp12mF     gperpp32mA         0.005875795094246914
htildeperp12mF     hplus32mF          -1.189900816348152e-05
htildeperp12mF     hplus32mA          0.007289119441248346
htildeperp12mF     hperp32mF          0.00012631075505676055
htildeperp12mF     hperp32mA          0.0057730196898422214
htildeperp12mF     hperpp32mF         -5.29440567559439e-06
htildeperp12mF     hperpp32mA         0.00013862428106551974
htildeperp12mF     htildeplus32mF     0.021705859398661733
htildeperp12mF     htildeplus32mA     -0.19238570750413048
htildeperp12mF     htildeperp32mF     0.022870155563655917
htildeperp12mF     htildeperp32mA     -0.19877757207254892
htildeperp12mF     htildeperpp32mF    0.0006277894217206683
htildeperp12mF     htildeperpp32mA    -0.0019318551577483369
htildeperp12mF     fplus12mF          0.000290835093240399
htildeperp12mF     fplus12mA          0.012718610505339576
htildeperp12mF     f012mF             0.003857336917225953
htildeperp12mF     f012mA             -0.023762763785588288
htildeperp12mF     fperp12mF          0.00020237358988628082
htildeperp12mF     fperp12mA          0.008237994158581974
htildeperp12mF     gplus12mF          0.0038839637227437458
htildeperp12mF     gplus12mA          -0.0229977316771763
htildeperp12mF     g012mF             0.00030872482668736686
htildeperp12mF     g012mA             0.012185376033769141
htildeperp12mF     gperp12mF          0.00982719402790071
htildeperp12mF     gperp12mA          -0.07083009639774332
htildeperp12mF     hplus12mF          0.0001991444901404985
htildeperp12mF     hplus12mA          0.009556177310721397
htildeperp12mF     hperp12mF          0.0002967828950974976
htildeperp12mF     hperp12mA          0.010899976311581194
htildeperp12mF     htildeplus12mF     0.009513994971964737
htildeperp12mF     htildeplus12mA     -0.06561262660708048
htildeperp12mF     htildeperp12mF     0.003854249290260327
htildeperp12mF     htildeperp12mA     -0.024415901545800176
htildeperp12mA     fplus32mF          -0.00045823330644122857
htildeperp12mA     fplus32mA          -0.08696856244803214
htildeperp12mA     f032mF             -0.20803328855349953
htildeperp12mA     f032mA             4.497415907336858
htildeperp12mA     fperp32mF          -0.00022375758950427685
htildeperp12mA     fperp32mA          -0.10606719378935357
htildeperp12mA     fperpp32mF         -0.00012561600521569937
htildeperp12mA     fperpp32mA         0.02824937415327914
htildeperp12mA     gplus32mF          -0.19237935734968062
htildeperp12mA     gplus32mA          4.17277350509244
htildeperp12mA     g032mF             -0.0002123388344524883
htildeperp12mA     g032mA             -0.07191703822192544
htildeperp12mA     gperp32mF          -0.19033323787012224
htildeperp12mA     gperp32mA          4.038396538771052
htildeperp12mA     gperpp32mF         0.004587672698944433
htildeperp12mA     gperpp32mA         -0.13297386553860993
htildeperp12mA     hplus32mF          8.183428753302624e-05
htildeperp12mA     hplus32mA          -0.094998105026118
htildeperp12mA     hperp32mF          -0.000517599911544554
htildeperp12mA     hperp32mA          -0.07539762813870773
htildeperp12mA     hperpp32mF         2.383742521251254e-05
htildeperp12mA     hperpp32mA         -0.00548956195508529
htildeperp12mA     htildeplus32mF     -0.193487520844206
htildeperp12mA     htildeplus32mA     4.144115119149792
htildeperp12mA     htildeperp32mF     -0.1975797183456751
htildeperp12mA     htildeperp32mA     4.245166846586266
htildeperp12mA     htildeperpp32mF    -0.0033324439386770025
htildeperp12mA     htildeperpp32mA    0.05542060628951078
htildeperp12mA     fplus12mF          -0.000596385797023457
htildeperp12mA     fplus12mA          -0.08877660460224791
htildeperp12mA     f012mF             -0.02447107198919397
htildeperp12mA     f012mA             0.43669381538022384
htildeperp12mA     fperp12mF          -0.0002073937256591208
htildeperp12mA     fperp12mA          -0.05853622971290623
htildeperp12mA     gplus12mF          -0.023913191332173116
htildeperp12mA     gplus12mA          0.42681468781108683
htildeperp12mA     g012mF             -0.0005591018524083312
htildeperp12mA     g012mA             -0.09400345727189943
htildeperp12mA     gperp12mF          -0.07024538779889647
htildeperp12mA     gperp12mA          1.259931046952034
htildeperp12mA     hplus12mF          -4.343806504743682e-05
htildeperp12mA     hplus12mA          -0.060969561134650144
htildeperp12mA     hperp12mF          -0.0006530518490156363
htildeperp12mA     hperp12mA          -0.08341722578683149
htildeperp12mA     htildeplus12mF     -0.06704095998590781
htildeperp12mA     htildeplus12mA     1.1750568667878478
htildeperp12mA     htildeperp12mF     -0.024415901545800176
htildeperp12mA     htildeperp12mA     0.44674761921039274


==> anc/covariance_HO.dat <==
fplus32mF          fplus32mF          6.86527463252003e-05
fplus32mF          fplus32mA          0.00023751338586122157
fplus32mF          f032mF             0.004208388310248289
fplus32mF          f032mA             -0.017442761554050366
fplus32mF          fperp32mF          1.9129940668440035e-05
fplus32mF          fperp32mA          0.0009157246218678974
fplus32mF          fperpp32mF         1.9239121008965286e-05
fplus32mF          fperpp32mA         -5.29546501183274e-05
fplus32mF          gplus32mF          0.003448808700049922
fplus32mF          gplus32mA          -0.015096685686749375
fplus32mF          g032mF             8.545600384812731e-06
fplus32mF          g032mA             0.0003204545118857569
fplus32mF          gperp32mF          0.003268671106085019
fplus32mF          gperp32mA          -0.014704220743134004
fplus32mF          gperpp32mF         -5.37710737563205e-05
fplus32mF          gperpp32mA         0.00014392178079052014
fplus32mF          hplus32mF          2.4567287575443602e-05
fplus32mF          hplus32mA          0.0008862000660978206
fplus32mF          hperp32mF          4.4286907255934166e-05
fplus32mF          hperp32mA          0.0002470460732221726
fplus32mF          hperpp32mF         -4.963147094352548e-06
fplus32mF          hperpp32mA         3.6819234393341217e-06
fplus32mF          htildeplus32mF     0.0033355062552253827
fplus32mF          htildeplus32mA     -0.015249499337402737
fplus32mF          htildeperp32mF     0.003665849563017308
fplus32mF          htildeperp32mA     -0.016126194356217257
fplus32mF          htildeperpp32mF    0.00015179106213133892
fplus32mF          htildeperpp32mA    -0.0004628492090240172
fplus32mF          fplus12mF          5.6221275720591394e-05
fplus32mF          fplus12mA          0.00024967424194048584
fplus32mF          f012mF             0.0002906756994851576
fplus32mF          f012mA             -0.0003964024640040695
fplus32mF          fperp12mF          4.7162236189651245e-05
fplus32mF          fperp12mA          0.00010168889233236234
fplus32mF          gplus12mF          0.0003142065033519609
fplus32mF          gplus12mA          -0.0004353594508464607
fplus32mF          g012mF             6.104572377307826e-05
fplus32mF          g012mA             0.00017668833565232287
fplus32mF          gperp12mF          0.0006767347504971753
fplus32mF          gperp12mA          -0.0012191323284138976
fplus32mF          hplus12mF          4.5911476464350506e-05
fplus32mF          hplus12mA          8.59566989063509e-05
fplus32mF          hperp12mF          5.358578350689283e-05
fplus32mF          hperp12mA          0.00014416049682106907
fplus32mF          htildeplus12mF     0.0007078483547096726
fplus32mF          htildeplus12mA     -0.001285549058355406
fplus32mF          htildeperp12mF     0.0002717001234786579
fplus32mF          htildeperp12mA     -0.00035528256339789475
fplus32mA          fplus32mF          0.00023751338586122157
fplus32mA          fplus32mA          0.08581992969670699
fplus32mA          f032mF             0.12561649605811115
fplus32mA          f032mA             -0.9271488550587872
fplus32mA          fperp32mF          0.00018264772095351792
fplus32mA          fperp32mA          0.10101469847635353
fplus32mA          fperpp32mF         0.0002901799099528839
fplus32mA          fperpp32mA         -0.002267416845032411
fplus32mA          gplus32mF          0.1022837937482333
fplus32mA          gplus32mA          -0.8341089568189978
fplus32mA          g032mF             -4.1328821757820544e-08
fplus32mA          g032mA             0.0631282667911143
fplus32mA          gperp32mF          0.10191374199360527
fplus32mA          gperp32mA          -0.8046563625414735
fplus32mA          gperpp32mF         -0.0013282517291385051
fplus32mA          gperpp32mA         0.041730500957021334
fplus32mA          hplus32mF          -1.5433571885710384e-05
fplus32mA          hplus32mA          0.07795908578344221
fplus32mA          hperp32mF          0.0001112129120496039
fplus32mA          hperp32mA          0.07053411748026103
fplus32mA          hperpp32mF         -5.370832359610729e-05
fplus32mA          hperpp32mA         0.00045198659470562267
fplus32mA          htildeplus32mF     0.10539251903194595
fplus32mA          htildeplus32mA     -0.8425816215928947
fplus32mA          htildeperp32mF     0.1095354898299596
fplus32mA          htildeperp32mA     -0.8409398421081168
fplus32mA          htildeperpp32mF    0.0027823312666980446
fplus32mA          htildeperpp32mA    0.002129156947611438
fplus32mA          fplus12mF          0.0002445731035393756
fplus32mA          fplus12mA          0.0625519487667894
fplus32mA          f012mF             0.007372933051654177
fplus32mA          f012mA             -0.0989497173875413
fplus32mA          fperp12mF          0.00015125197059276196
fplus32mA          fperp12mA          0.0483213109333616
fplus32mA          gplus12mF          0.007485945227952919
fplus32mA          gplus12mA          -0.09956451706671901
fplus32mA          g012mF             9.346066029326824e-05
fplus32mA          g012mA             0.0646718683885643
fplus32mA          gperp12mF          0.01880371086040859
fplus32mA          gperp12mA          -0.28283937377536567
fplus32mA          hplus12mF          -2.9177639473199523e-05
fplus32mA          hplus12mA          0.05411157336478135
fplus32mA          hperp12mF          0.0001410780904796046
fplus32mA          hperp12mA          0.05792161892500324
fplus32mA          htildeplus12mF     0.018154371463928246
fplus32mA          htildeplus12mA     -0.2666100428543288
fplus32mA          htildeperp12mF     0.007165799540241295
fplus32mA          htildeperp12mA     -0.09993480863525347
f032mF             fplus32mF          0.004208388310248289
f032mF             fplus32mA          0.12561649605811115
f032mF             f032mF             0.5673904900120589
f032mF             f032mA             -3.270451015111018
f032mF             fperp32mF          -0.0006690966148640492
f032mF             fperp32mA          0.17545190312166042
f032mF             fperpp32mF         0.001958524471072962
f032mF             fperpp32mA         -0.001953371773967553
f032mF             gplus32mF          0.4686515008864473
f032mF             gplus32mA          -2.903387891803487
f032mF             g032mF             0.0005390314389110871
f032mF             g032mA             0.10096199995798055
f032mF             gperp32mF          0.46412878200795155
f032mF             gperp32mA          -2.8446807557966207
f032mF             gperpp32mF         -0.006323279191028356
f032mF             gperpp32mA         0.05148005288497824
f032mF             hplus32mF          -0.0010702618639832843
f032mF             hplus32mA          0.13214962928481833
f032mF             hperp32mF          0.0028310239438616553
f032mF             hperp32mA          0.1044168496144535
f032mF             hperpp32mF         -0.00045881316714489317
f032mF             hperpp32mA         0.000874298658121659
f032mF             htildeplus32mF     0.47314716888893954
f032mF             htildeplus32mA     -2.927447775554471
f032mF             htildeperp32mF     0.4952050584902182
f032mF             htildeperp32mA     -2.969587979376042
f032mF             htildeperpp32mF    0.019492237748998217
f032mF             htildeperpp32mA    -0.05643385981610415
f032mF             fplus12mF          0.004234174087381646
f032mF             fplus12mA          0.08277751726971726
f032mF             f012mF             0.036613598012943865
f032mF             f012mA             -0.21530259065291527
f032mF             fperp12mF          0.00382474753851302
f032mF             fperp12mA          0.05607808597568532
f032mF             gplus12mF          0.03866614711065464
f032mF             gplus12mA          -0.22178599536266955
f032mF             g012mF             0.004758713797336037
f032mF             g012mA             0.08237058717301039
f032mF             gperp12mF          0.09157541032371427
f032mF             gperp12mA          -0.6349048878172452
f032mF             hplus12mF          0.0036879569257077063
f032mF             hplus12mA          0.06225129392752501
f032mF             hperp12mF          0.004164957972245644
f032mF             hperp12mA          0.07152961873637527
f032mF             htildeplus12mF     0.0919160014665137
f032mF             htildeplus12mA     -0.6175212431229926
f032mF             htildeperp12mF     0.03421482383931798
f032mF             htildeperp12mA     -0.2150072175644581
f032mA             fplus32mF          -0.017442761554050366
f032mA             fplus32mA          -0.9271488550587872
f032mA             f032mF             -3.270451015111018
f032mA             f032mA             78.15229571828326
f032mA             fperp32mF          -0.00928944199637423
f032mA             fperp32mA          -1.474197251832206
f032mA             fperpp32mF         -0.0021727249460965405
f032mA             fperpp32mA         0.5535313518394491
f032mA             gplus32mF          -2.9349418780856737
f032mA             gplus32mA          70.71089324700449
f032mA             g032mF             -0.006615405544022253
f032mA             g032mA             -0.8563086397290113
f032mA             gperp32mF          -2.8783088733691664
f032mA             gperp32mA          68.72814957448719
f032mA             gperpp32mF         0.05340374333192149
f032mA             gperpp32mA         -1.6055854817976964
f032mA             hplus32mF          -0.009339994805141742
f032mA             hplus32mA          -1.4992859384415274
f032mA             hperp32mF          -0.015831428069855796
f032mA             hperp32mA          -0.820784903073495
f032mA             hperpp32mF         0.0002649912157712911
f032mA             hperpp32mA         -0.1154718342004641
f032mA             htildeplus32mF     -2.948066629024946
f032mA             htildeplus32mA     70.49346577937992
f032mA             htildeperp32mF     -3.0051739258206553
f032mA             htildeperp32mA     72.48994698811245
f032mA             htildeperpp32mF    -0.05518094990575388
f032mA             htildeperpp32mA    1.7195735697884915
f032mA             fplus12mF          -0.010761117585598228
f032mA             fplus12mA          -1.0995521639001793
f032mA             f012mF             -0.24650550864129875
f032mA             f012mA             4.664401350465202
f032mA             fperp12mF          -0.007199583126474058
f032mA             fperp12mA          -0.7408667273759264
f032mA             gplus12mF          -0.250580875254381
f032mA             gplus12mA          4.749629193732196
f032mA             g012mF             -0.005343888469298503
f032mA             g012mA             -1.1226093000274604
f032mA             gperp12mF          -0.6981797758383079
f032mA             gperp12mA          13.467612089575345
f032mA             hplus12mF          -0.0028153024205766074
f032mA             hplus12mA          -0.7727638518028521
f032mA             hperp12mF          -0.00725760925088133
f032mA             hperp12mA          -1.0091476400823645
f032mA             htildeplus12mF     -0.6817749680218509
f032mA             htildeplus12mA     12.890763104284279
f032mA             htildeperp12mF     -0.2352023656840534
f032mA             htildeperp12mA     4.752576905105048
fperp32mF          fplus32mF          1.9129940668440035e-05
fperp32mF          fplus32mA          0.00018264772095351792
fperp32mF          f032mF             -0.0006690966148640492
fperp32mF          f032mA             -0.00928944199637423
fperp32mF          fperp32mF          0.00020379692909828953
fperp32mF          fperp32mA          0.0005588687061992989
fperp32mF          fperpp32mF         -3.889938323663253e-05
fperp32mF          fperpp32mA         -2.5897614519231575e-05
fperp32mF          gplus32mF          -0.000317022795047115
fperp32mF          gplus32mA          -0.00795945753204295
fperp32mF          g032mF             1.0817927846876054e-05
fperp32mF          g032mA             0.00038447648969507894
fperp32mF          gperp32mF          -0.000514259409748159
fperp32mF          gperp32mA          -0.008796100116240798
fperp32mF          gperpp32mF         0.00010026774564023591
fperp32mF          gperpp32mA         -0.00033802347786836105
fperp32mF          hplus32mF          0.0002312995714242965
fperp32mF          hplus32mA          0.0008154096099849492
fperp32mF          hperp32mF          1.5587266604443588e-05
fperp32mF          hperp32mA          0.00033347797026128266
fperp32mF          hperpp32mF         9.56209272846778e-06
fperp32mF          hperpp32mA         6.822630857524329e-06
fperp32mF          htildeplus32mF     -0.000651989982433163
fperp32mF          htildeplus32mA     -0.008339940513243892
fperp32mF          htildeperp32mF     -0.00038945091602936435
fperp32mF          htildeperp32mA     -0.00895445463792806
fperp32mF          htildeperpp32mF    -0.0002729835357498813
fperp32mF          htildeperpp32mA    0.0003442717386860381
fperp32mF          fplus12mF          -5.4258608603285127e-05
fperp32mF          fplus12mA          0.00038875525590604106
fperp32mF          f012mF             -0.00019274347998393923
fperp32mF          f012mA             8.30697514821781e-05
fperp32mF          fperp12mF          -6.039680806384541e-05
fperp32mF          fperp12mA          0.0001646096881679627
fperp32mF          gplus12mF          -0.00018930280795231277
fperp32mF          gplus12mA          0.00016781075858166808
fperp32mF          g012mF             -6.848847027877592e-05
fperp32mF          g012mA             0.00039457346672323634
fperp32mF          gperp12mF          -0.00038987233963822226
fperp32mF          gperp12mA          0.0004565500564773717
fperp32mF          hplus12mF          -6.2453212484655e-05
fperp32mF          hplus12mA          0.00020021381476322672
fperp32mF          hperp12mF          -5.725164521786166e-05
fperp32mF          hperp12mA          0.00036477604606181515
fperp32mF          htildeplus12mF     -0.0003783626367495903
fperp32mF          htildeplus12mA     0.0006342361399213349
fperp32mF          htildeperp12mF     -0.0001526316990248126
fperp32mF          htildeperp12mA     1.335977137306036e-05
fperp32mA          fplus32mF          0.0009157246218678974
fperp32mA          fplus32mA          0.10101469847635353
fperp32mA          f032mF             0.17545190312166042
fperp32mA          f032mA             -1.474197251832206
fperp32mA          fperp32mF          0.0005588687061992989
fperp32mA          fperp32mA          0.15210874302988123
fperp32mA          fperpp32mF         0.00044894208973298984
fperp32mA          fperpp32mA         -0.007054879653094013
fperp32mA          gplus32mF          0.14670535733030524
fperp32mA          gplus32mA          -1.3090745867735696
fperp32mA          g032mF             0.00013900029623771125
fperp32mA          g032mA             0.08189745124076761
fperp32mA          gperp32mF          0.14253632461878143
fperp32mA          gperp32mA          -1.273896721244695
fperp32mA          gperpp32mF         -0.0018470426231336282
fperp32mA          gperpp32mA         0.051915393243436025
fperp32mA          hplus32mF          0.00034896582378711764
fperp32mA          hplus32mA          0.12813632997287558
fperp32mA          hperp32mF          0.0005568903087192835
fperp32mA          hperp32mA          0.08753832833623967
fperp32mA          hperpp32mF         -7.455274331833292e-05
fperp32mA          hperpp32mA         0.0012930909591680878
fperp32mA          htildeplus32mF     0.14811422672232338
fperp32mA          htildeplus32mA     -1.339817030295534
fperp32mA          htildeperp32mF     0.15669680107152975
fperp32mA          htildeperp32mA     -1.351553710736188
fperp32mA          htildeperpp32mF    0.0027796482542325066
fperp32mA          htildeperpp32mA    -0.010969553372746193
fperp32mA          fplus12mF          0.0007094415975286065
fperp32mA          fplus12mA          0.08085313732977903
fperp32mA          f012mF             0.010819397781357196
fperp32mA          f012mA             -0.12324659062436817
fperp32mA          fperp12mF          0.0004613970271356783
fperp32mA          fperp12mA          0.05775483183353911
fperp32mA          gplus12mF          0.010855572058910834
fperp32mA          gplus12mA          -0.12566327536068123
fperp32mA          g012mF             0.0004439883328530078
fperp32mA          g012mA             0.0776938272823893
fperp32mA          gperp12mF          0.02638158560070126
fperp32mA          gperp12mA          -0.3526924680370546
fperp32mA          hplus12mF          0.00015862859653080345
fperp32mA          hplus12mA          0.06422596332045637
fperp32mA          hperp12mF          0.0004852473735099614
fperp32mA          hperp12mA          0.07134072456553123
fperp32mA          htildeplus12mF     0.02579268942672965
fperp32mA          htildeplus12mA     -0.3326630288774671
fperp32mA          htildeperp12mF     0.010203851639448178
fperp32mA          htildeperp12mA     -0.12423662246397178
fperpp32mF         fplus32mF          1.9239121008965286e-05
fperpp32mF         fplus32mA          0.0002901799099528839
fperpp32mF         f032mF             0.001958524471072962
fperpp32mF         f032mA             -0.0021727249460965405
fperpp32mF         fperp32mF          -3.889938323663253e-05
fperpp32mF         fperp32mA          0.00044894208973298984
fperpp32mF         fperpp32mF         3.5103464097063527e-05
fperpp32mF         fperpp32mA         -2.7773787164129397e-06
fperpp32mF         gplus32mF          0.0013904398397598223
fperpp32mF         gplus32mA          -0.0009201952136971354
fperpp32mF         g032mF             3.779956537973622e-07
fperpp32mF         g032mA             0.00016093143743314543
fperpp32mF         gperp32mF          0.001428803704883254
fperpp32mF         gperp32mA          -0.0008229731487388697
fperpp32mF         gperpp32mF         -3.957214385852587e-05
fperpp32mF         gperpp32mA         0.00020066725278326995
fperpp32mF         hplus32mF          -5.792754284151041e-05
fperpp32mF         hplus32mA          0.0002572413153547249
fperpp32mF         hperp32mF          8.197213616438364e-06
fperpp32mF         hperp32mA          0.00020561803017811098
fperpp32mF         hperpp32mF         -8.232592428859547e-06
fperpp32mF         hperpp32mA         -1.1894633561608048e-06
fperpp32mF         htildeplus32mF     0.0015241152358440775
fperpp32mF         htildeplus32mA     -0.0011758704966312163
fperpp32mF         htildeperp32mF     0.001582092021142646
fperpp32mF         htildeperp32mA     -0.0012299226697302325
fperpp32mF         htildeperpp32mF    0.0001266207703126975
fperpp32mF         htildeperpp32mA    7.062670247901937e-05
fperpp32mF         fplus12mF          5.154370833054171e-05
fperpp32mF         fplus12mA          7.366206901830362e-05
fperpp32mF         f012mF             0.00018516754858171982
fperpp32mF         f012mA             -0.00031753391371184143
fperpp32mF         fperp12mF          5.2856776101319445e-05
fperpp32mF         fperp12mA          4.446617569840954e-05
fperpp32mF         gplus12mF          0.00019445045876762733
fperpp32mF         gplus12mA          -0.00028713737990687465
fperpp32mF         g012mF             6.0606888218424696e-05
fperpp32mF         g012mA             1.117477288781924e-05
fperpp32mF         gperp12mF          0.0003537902910187358
fperpp32mF         gperp12mA          -0.0005378233597990622
fperpp32mF         hplus12mF          5.325700609639192e-05
fperpp32mF         hplus12mA          2.7763502538636394e-05
fperpp32mF         hperp12mF          5.002892516577506e-05
fperpp32mF         hperp12mA          1.4336279247694e-05
fperpp32mF         htildeplus12mF     0.0003574035861834141
fperpp32mF         htildeplus12mA     -0.0006621028829891497
fperpp32mF         htildeperp12mF     0.00016530000249654952
fperpp32mF         htildeperp12mA     -0.00022145343321689542
fperpp32mA         fplus32mF          -5.29546501183274e-05
fperpp32mA         fplus32mA          -0.002267416845032411
fperpp32mA         f032mF             -0.001953371773967553
fperpp32mA         f032mA             0.5535313518394491
fperpp32mA         fperp32mF          -2.5897614519231575e-05
fperpp32mA         fperp32mA          -0.007054879653094013
fperpp32mA         fperpp32mF         -2.7773787164129397e-06
fperpp32mA         fperpp32mA         0.007962033864016869
fperpp32mA         gplus32mF          -0.0024807950689466644
fperpp32mA         gplus32mA          0.4970512892975954
fperpp32mA         g032mF             -2.7777491148837734e-05
fperpp32mA         g032mA             -0.002995920611404356
fperpp32mA         gperp32mF          -0.0020251565373944195
fperpp32mA         gperp32mA          0.47844447148777974
fperpp32mA         gperpp32mF         0.00015905388274761576
fperpp32mA         gperpp32mA         -0.015252824672153109
fperpp32mA         hplus32mF          -1.4983982496609213e-05
fperpp32mA         hplus32mA          -0.01109634817333038
fperpp32mA         hperp32mF          -4.835745966256753e-05
fperpp32mA         hperp32mA          -0.002494213140999491
fperpp32mA         hperpp32mF         6.828961130697319e-06
fperpp32mA         hperpp32mA         -0.0015315665041827976
fperpp32mA         htildeplus32mF     -0.0020405958041669007
fperpp32mA         htildeplus32mA     0.49317032267430094
fperpp32mA         htildeperp32mF     -0.0023344376851623513
fperpp32mA         htildeperp32mA     0.5145830643991925
fperpp32mA         htildeperpp32mF    -6.051999762905533e-05
fperpp32mA         htildeperpp32mA    0.019359201931272732
fperpp32mA         fplus12mF          -5.8742104531844695e-05
fperpp32mA         fplus12mA          -0.007482488345812802
fperpp32mA         f012mF             -0.0008497172376036868
fperpp32mA         f012mA             0.029594782598547687
fperpp32mA         fperp12mF          -3.186464453742644e-05
fperpp32mA         fperp12mA          -0.005129524062500446
fperpp32mA         gplus12mF          -0.0008793024543803624
fperpp32mA         gplus12mA          0.0304728228573768
fperpp32mA         g012mF             -1.232795738721468e-05
fperpp32mA         g012mA             -0.007685997337659874
fperpp32mA         gperp12mF          -0.0025045715739952803
fperpp32mA         gperp12mA          0.08343372343140462
fperpp32mA         hplus12mF          5.203175664202838e-07
fperpp32mA         hplus12mA          -0.0048119568038357775
fperpp32mA         hperp12mF          -2.8298766985064194e-05
fperpp32mA         hperp12mA          -0.007136418260737513
fperpp32mA         htildeplus12mF     -0.002489086366536126
fperpp32mA         htildeplus12mA     0.07814906887500059
fperpp32mA         htildeperp12mF     -0.0008904445365268151
fperpp32mA         htildeperp12mA     0.03025364732718945
gplus32mF          fplus32mF          0.003448808700049922
gplus32mF          fplus32mA          0.1022837937482333
gplus32mF          f032mF             0.4686515008864473
gplus32mF          f032mA             -2.9349418780856737
gplus32mF          fperp32mF          -0.000317022795047115
gplus32mF          fperp32mA          0.14670535733030524
gplus32mF          fperpp32mF         0.0013904398397598223
gplus32mF          fperpp32mA         -0.0024807950689466644
gplus32mF          gplus32mF          0.41348126341678404
gplus32mF          gplus32mA          -2.7910786736126827
gplus32mF          g032mF             0.0005313802063486252
gplus32mF          g032mA             0.09012728948170141
gplus32mF          gperp32mF          0.40297527231614344
gplus32mF          gperp32mA          -2.6881569773001397
gplus32mF          gperpp32mF         -0.0067065464904705685
gplus32mF          gperpp32mA         0.05604821099422259
gplus32mF          hplus32mF          -0.0007482759435218283
gplus32mF          hplus32mA          0.11566763579598113
gplus32mF          hperp32mF          0.0025095229371135423
gplus32mF          hperp32mA          0.08915114855497791
gplus32mF          hperpp32mF         -0.0003428125603200273
gplus32mF          hperpp32mA         0.0011835484371354637
gplus32mF          htildeplus32mF     0.4078984725673186
gplus32mF          htildeplus32mA     -2.754961156269679
gplus32mF          htildeperp32mF     0.4219775084502283
gplus32mF          htildeperp32mA     -2.754186645655894
gplus32mF          htildeperpp32mF    0.014761280104316701
gplus32mF          htildeperpp32mA    -0.04535803763991816
gplus32mF          fplus12mF          0.003122250823172088
gplus32mF          fplus12mA          0.07148525206715807
gplus32mF          f012mF             0.03082143924796225
gplus32mF          f012mA             -0.19730296215323972
gplus32mF          fperp12mF          0.0026854483485896554
gplus32mF          fperp12mA          0.04724122738669854
gplus32mF          gplus12mF          0.03149232044344908
gplus32mF          gplus12mA          -0.19804711368266192
gplus32mF          g012mF             0.004124828982396706
gplus32mF          g012mA             0.07349120827044914
gplus32mF          gperp12mF          0.08170821630508655
gplus32mF          gperp12mA          -0.6002132424321985
gplus32mF          hplus12mF          0.003222586978331606
gplus32mF          hplus12mA          0.05565209720389998
gplus32mF          hperp12mF          0.003653378061399557
gplus32mF          hperp12mA          0.06433871778730667
gplus32mF          htildeplus12mF     0.0792072498516771
gplus32mF          htildeplus12mA     -0.5683118514574654
gplus32mF          htildeperp12mF     0.029536832312925695
gplus32mF          htildeperp12mA     -0.2001034072203126
gplus32mA          fplus32mF          -0.015096685686749375
gplus32mA          fplus32mA          -0.8341089568189978
gplus32mA          f032mF             -2.903387891803487
gplus32mA          f032mA             70.71089324700449
gplus32mA          fperp32mF          -0.00795945753204295
gplus32mA          fperp32mA          -1.3090745867735696
gplus32mA          fperpp32mF         -0.0009201952136971354
gplus32mA          fperpp32mA         0.4970512892975954
gplus32mA          gplus32mF          -2.7910786736126827
gplus32mA          gplus32mA          66.37328972925678
gplus32mA          g032mF             -0.006248828196560102
gplus32mA          g032mA             -0.8056157722275763
gplus32mA          gperp32mF          -2.7026742312522796
gplus32mA          gperp32mA          63.587100927941464
gplus32mA          gperpp32mF         0.06000608961937947
gplus32mA          gperpp32mA         -1.6234369296736981
gplus32mA          hplus32mF          -0.006401077875764944
gplus32mA          hplus32mA          -1.3690853986502494
gplus32mA          hperp32mF          -0.015099912969199198
gplus32mA          hperp32mA          -0.7624513583011151
gplus32mA          hperpp32mF         0.00024363228163212124
gplus32mA          hperpp32mA         -0.10374705773205008
gplus32mA          htildeplus32mF     -2.743345971351651
gplus32mA          htildeplus32mA     65.48045877343442
gplus32mA          htildeperp32mF     -2.760597303897656
gplus32mA          htildeperp32mA     66.7413537720304
gplus32mA          htildeperpp32mF    -0.04453514550216181
gplus32mA          htildeperpp32mA    1.3990811614220524
gplus32mA          fplus12mF          -0.007606800872571957
gplus32mA          fplus12mA          -0.990273174682861
gplus32mA          f012mF             -0.22053153995789979
gplus32mA          f012mA             4.306982250161597
gplus32mA          fperp12mF          -0.0038808197613048583
gplus32mA          fperp12mA          -0.6667704485926953
gplus32mA          gplus12mF          -0.2174967836202835
gplus32mA          gplus12mA          4.320093690150808
gplus32mA          g012mF             -0.0076965201125900485
gplus32mA          g012mA             -1.0383998803310543
gplus32mA          gperp12mF          -0.6593287995976842
gplus32mA          gperp12mA          12.557462749786467
gplus32mA          hplus12mF          -0.005239617203448183
gplus32mA          hplus12mA          -0.7147395939915334
gplus32mA          hperp12mF          -0.009015965914051982
gplus32mA          hperp12mA          -0.9350339081628322
gplus32mA          htildeplus12mF     -0.6281441389702269
gplus32mA          htildeplus12mA     11.875477493476684
gplus32mA          htildeperp12mF     -0.21713499379729936
gplus32mA          htildeperp12mA     4.401275574727371
g032mF             fplus32mF          8.545600384812731e-06
g032mF             fplus32mA          -4.1328821757820544e-08
g032mF             f032mF             0.0005390314389110871
g032mF             f032mA             -0.006615405544022253
g032mF             fperp32mF          1.0817927846876054e-05
g032mF             fperp32mA          0.00013900029623771125
g032mF             fperpp32mF         3.779956537973622e-07
g032mF             fperpp32mA         -2.7777491148837734e-05
g032mF             gplus32mF          0.0005313802063486252
g032mF             gplus32mA          -0.006248828196560102
g032mF             g032mF             1.2760151730270781e-05
g032mF             g032mA             3.64307134521474e-05
g032mF             gperp32mF          0.00046540971848554375
g032mF             gperp32mA          -0.006077902791678015
g032mF             gperpp32mF         -1.280463204922735e-06
g032mF             gperpp32mA         -5.290983354664302e-06
g032mF             hplus32mF          1.0713204552205651e-05
g032mF             hplus32mA          0.00015674306003770393
g032mF             hperp32mF          8.061415250414754e-06
g032mF             hperp32mA          2.1057368868278392e-05
g032mF             hperpp32mF         1.365537222616568e-07
g032mF             hperpp32mA         6.133007790559004e-06
g032mF             htildeplus32mF     0.00045482975967259595
g032mF             htildeplus32mA     -0.0061449677881652036
g032mF             htildeperp32mF     0.00047466367055422706
g032mF             htildeperp32mA     -0.006019968489887009
g032mF             htildeperpp32mF    1.6877966096819173e-06
g032mF             htildeperpp32mA    -0.00018234032663535905
g032mF             fplus12mF          3.909779385370287e-06
g032mF             fplus12mA          8.708517149377099e-06
g032mF             f012mF             2.7246670207118156e-05
g032mF             f012mA             -0.00022529927345535576
g032mF             fperp12mF          3.049747568422891e-06
g032mF             fperp12mA          -5.942076903247296e-06
g032mF             gplus12mF          2.6891640568402165e-05
g032mF             gplus12mA          -0.0002151247258968647
g032mF             g012mF             4.721643412495501e-06
g032mF             g012mA             -1.7182718365596074e-06
g032mF             gperp12mF          6.517650049563989e-05
g032mF             gperp12mA          -0.0005847483197753871
g032mF             hplus12mF          2.89809607308654e-06
g032mF             hplus12mA          -9.138196403217992e-06
g032mF             hperp12mF          3.855458570652458e-06
g032mF             hperp12mA          -3.947971889910943e-07
g032mF             htildeplus12mF     6.898322822532011e-05
g032mF             htildeplus12mA     -0.000572490666165594
g032mF             htildeperp12mF     2.4901849021758864e-05
g032mF             htildeperp12mA     -0.00021872467150707483
g032mA             fplus32mF          0.0003204545118857569
g032mA             fplus32mA          0.0631282667911143
g032mA             f032mF             0.10096199995798055
g032mA             f032mA             -0.8563086397290113
g032mA             fperp32mF          0.00038447648969507894
g032mA             fperp32mA          0.08189745124076761
g032mA             fperpp32mF         0.00016093143743314543
g032mA             fperpp32mA         -0.002995920611404356
g032mA             gplus32mF          0.09012728948170141
g032mA             gplus32mA          -0.8056157722275763
g032mA             g032mF             3.64307134521474e-05
g032mA             g032mA             0.05124404253272842
g032mA             gperp32mF          0.08761592803021234
g032mA             gperp32mA          -0.7785055304926427
g032mA             gperpp32mF         -0.0012202480265074613
g032mA             gperpp32mA         0.033029325617462704
g032mA             hplus32mF          0.00021177401330257583
g032mA             hplus32mA          0.06768991535138565
g032mA             hperp32mF          0.0002048200554559759
g032mA             hperp32mA          0.05437641902672318
g032mA             hperpp32mF         -3.2441271641735815e-05
g032mA             hperpp32mA         0.0006789961809849539
g032mA             htildeplus32mF     0.08925523295388858
g032mA             htildeplus32mA     -0.8030984125578997
g032mA             htildeperp32mF     0.0922651706678609
g032mA             htildeperp32mA     -0.800656389408597
g032mA             htildeperpp32mF    0.001525787683768371
g032mA             htildeperpp32mA    -0.0025517872452196833
g032mA             fplus12mF          0.00013512871735291138
g032mA             fplus12mA          0.048570560424496506
g032mA             f012mF             0.0060214181009524475
g032mA             f012mA             -0.08076715411704904
g032mA             fperp12mF          2.1268917712757536e-05
g032mA             fperp12mA          0.03556410180515385
g032mA             gplus12mF          0.005867696713733025
g032mA             gplus12mA          -0.08065536241670114
g032mA             g012mF             0.00021289937062861437
g032mA             g012mA             0.04956257135364059
g032mA             gperp12mF          0.016769508929760767
g032mA             gperp12mA          -0.23795404135006057
g032mA             hplus12mF          8.995155669092825e-05
g032mA             hplus12mA          0.04062961174342071
g032mA             hperp12mF          0.0002551897493563084
g032mA             hperp12mA          0.04500913169329934
g032mA             htildeplus12mF     0.015342111987423067
g032mA             htildeplus12mA     -0.21964119978844085
g032mA             htildeperp12mF     0.006083544204486218
g032mA             htildeperp12mA     -0.08276714286044601
gperp32mF          fplus32mF          0.003268671106085019
gperp32mF          fplus32mA          0.10191374199360527
gperp32mF          f032mF             0.46412878200795155
gperp32mF          f032mA             -2.8783088733691664
gperp32mF          fperp32mF          -0.000514259409748159
gperp32mF          fperp32mA          0.14253632461878143
gperp32mF          fperpp32mF         0.001428803704883254
gperp32mF          fperpp32mA         -0.0020251565373944195
gperp32mF          gplus32mF          0.40297527231614344
gperp32mF          gplus32mA          -2.7026742312522796
gperp32mF          g032mF             0.00046540971848554375
gperp32mF          g032mA             0.08761592803021234
gperp32mF          gperp32mF          0.4003436819329902
gperp32mF          gperp32mA          -2.643179156270265
gperp32mF          gperpp32mF         -0.0057877050072834505
gperp32mF          gperpp32mA         0.049166246443250565
gperp32mF          hplus32mF          -0.0010223571370234093
gperp32mF          hplus32mA          0.10987521989043401
gperp32mF          hperp32mF          0.0023315406975651584
gperp32mF          hperp32mA          0.08816769412744312
gperp32mF          hperpp32mF         -0.0003616685677966863
gperp32mF          hperpp32mA         0.0009821936530134032
gperp32mF          htildeplus32mF     0.40039519050376754
gperp32mF          htildeplus32mA     -2.668244984404588
gperp32mF          htildeperp32mF     0.41716217348672485
gperp32mF          htildeperp32mA     -2.702276650511245
gperp32mF          htildeperpp32mF    0.015676499834449888
gperp32mF          htildeperpp32mA    -0.047616100880929504
gperp32mF          fplus12mF          0.0030971513964884426
gperp32mF          fplus12mA          0.06967933317719843
gperp32mF          f012mF             0.03013794601834571
gperp32mF          f012mA             -0.1939245519188533
gperp32mF          fperp12mF          0.002742148956297049
gperp32mF          fperp12mA          0.0467850689415261
gperp32mF          gplus12mF          0.03139639414308754
gperp32mF          gplus12mA          -0.1967407195324186
gperp32mF          g012mF             0.004156964620006967
gperp32mF          g012mA             0.07293424651556323
gperp32mF          gperp12mF          0.08071338439162998
gperp32mF          gperp12mA          -0.5928146800749373
gperp32mF          hplus12mF          0.003302609121636123
gperp32mF          hplus12mA          0.05502772395914765
gperp32mF          hperp12mF          0.0036537361214322743
gperp32mF          hperp12mA          0.0633752173241052
gperp32mF          htildeplus12mF     0.07847765147144962
gperp32mF          htildeplus12mA     -0.5632156927154814
gperp32mF          htildeperp12mF     0.029045679263261764
gperp32mF          htildeperp12mA     -0.1974993997000148
gperp32mA          fplus32mF          -0.014704220743134004
gperp32mA          fplus32mA          -0.8046563625414735
gperp32mA          f032mF             -2.8446807557966207
gperp32mA          f032mA             68.72814957448719
gperp32mA          fperp32mF          -0.008796100116240798
gperp32mA          fperp32mA          -1.273896721244695
gperp32mA          fperpp32mF         -0.0008229731487388697
gperp32mA          fperpp32mA         0.47844447148777974
gperp32mA          gplus32mF          -2.6881569773001397
gperp32mA          gplus32mA          63.587100927941464
gperp32mA          g032mF             -0.006077902791678015
gperp32mA          g032mA             -0.7785055304926427
gperp32mA          gperp32mF          -2.643179156270265
gperp32mA          gperp32mA          61.8973973882861
gperp32mA          gperpp32mF         0.05165985430226019
gperp32mA          gperpp32mA         -1.48397006657274
gperp32mA          hplus32mF          -0.007700630593399099
gperp32mA          hplus32mA          -1.3223543178738846
gperp32mA          hperp32mF          -0.014351638341391141
gperp32mA          hperp32mA          -0.732986471898961
gperp32mA          hperpp32mF         0.00017411894055188262
gperp32mA          hperpp32mA         -0.10043662036843601
gperp32mA          htildeplus32mF     -2.6537922490791437
gperp32mA          htildeplus32mA     63.08483565296473
gperp32mA          htildeperp32mF     -2.699100707939959
gperp32mA          htildeperp32mA     64.73618698715676
gperp32mA          htildeperpp32mF    -0.048564108178767974
gperp32mA          htildeperpp32mA    1.4684753253009761
gperp32mA          fplus12mF          -0.007111280946233999
gperp32mA          fplus12mA          -0.9637133348614629
gperp32mA          f012mF             -0.213887179348727
gperp32mA          f012mA             4.145775687066242
gperp32mA          fperp12mF          -0.003580136870255683
gperp32mA          fperp12mA          -0.6512082072700383
gperp32mA          gplus12mF          -0.21557411352032793
gperp32mA          gplus12mA          4.1870925098690215
gperp32mA          g012mF             -0.006852288067762645
gperp32mA          g012mA             -1.0138635000528218
gperp32mA          gperp12mF          -0.6425378419597434
gperp32mA          gperp12mA          12.12783690851474
gperp32mA          hplus12mF          -0.004488968915683464
gperp32mA          hplus12mA          -0.7018009010764887
gperp32mA          hperp12mF          -0.008253627291210078
gperp32mA          hperp12mA          -0.909564367802347
gperp32mA          htildeplus12mF     -0.6143797305060196
gperp32mA          htildeplus12mA     11.506899642128316
gperp32mA          htildeperp12mF     -0.211003969025867
gperp32mA          htildeperp12mA     4.246824467865505
gperpp32mF         fplus32mF          -5.37710737563205e-05
gperpp32mF         fplus32mA          -0.0013282517291385051
gperpp32mF         f032mF             -0.006323279191028356
gperpp32mF         f032mA             0.05340374333192149
gperpp32mF         fperp32mF          0.00010026774564023591
gperpp32mF         fperp32mA          -0.0018470426231336282
gperpp32mF         fperpp32mF         -3.957214385852587e-05
gperpp32mF         fperpp32mA         0.00015905388274761576
gperpp32mF         gplus32mF          -0.0067065464904705685
gperpp32mF         gplus32mA          0.06000608961937947
gperpp32mF         g032mF             -1.280463204922735e-06
gperpp32mF         g032mA             -0.0012202480265074613
gperpp32mF         gperp32mF          -0.0057877050072834505
gperpp32mF         gperp32mA          0.05165985430226019
gperpp32mF         gperpp32mF         0.0013826690315926467
gperpp32mF         gperpp32mA         -0.016344718958786194
gperpp32mF         hplus32mF          9.734757482668492e-05
gperpp32mF         hplus32mA          -0.0013338485790613534
gperpp32mF         hperp32mF          -5.266609892049846e-05
gperpp32mF         hperp32mA          -0.0011880528252450576
gperpp32mF         hperpp32mF         4.9574535807892265e-06
gperpp32mF         hperpp32mA         -0.00017759361860363284
gperpp32mF         htildeplus32mF     -0.006707601978399705
gperpp32mF         htildeplus32mA     0.0596327670672782
gperpp32mF         htildeperp32mF     -0.006284802798335094
gperpp32mF         htildeperp32mA     0.054421186592572404
gperpp32mF         htildeperpp32mF    0.000491624562538493
gperpp32mF         htildeperpp32mA    -0.006180066273786875
gperpp32mF         fplus12mF          -8.480545087017095e-05
gperpp32mF         fplus12mA          -0.0016807076408664682
gperpp32mF         f012mF             -0.0007506303662744778
gperpp32mF         f012mA             0.0057471328332021005
gperpp32mF         fperp12mF          -6.12776291655088e-05
gperpp32mF         fperp12mA          -0.0008163787351916329
gperpp32mF         gplus12mF          -0.0005255558044904112
gperpp32mF         gplus12mA          0.003955455696265743
gperpp32mF         g012mF             -8.062702018466159e-05
gperpp32mF         g012mA             -0.0010849081710607956
gperpp32mF         gperp12mF          -0.0016725279736124138
gperpp32mF         gperp12mA          0.014517230172687532
gperpp32mF         hplus12mF          -6.746592298233942e-05
gperpp32mF         hplus12mA          -0.001149209245338739
gperpp32mF         hperp12mF          -7.210499828196841e-05
gperpp32mF         hperp12mA          -0.0011576572280334505
gperpp32mF         htildeplus12mF     -0.0014112472103645982
gperpp32mF         htildeplus12mA     0.01189345101563985
gperpp32mF         htildeperp12mF     -0.0006291573910070824
gperpp32mF         htildeperp12mA     0.0048570008478952065
gperpp32mA         fplus32mF          0.00014392178079052014
gperpp32mA         fplus32mA          0.041730500957021334
gperpp32mA         f032mF             0.05148005288497824
gperpp32mA         f032mA             -1.6055854817976964
gperpp32mA         fperp32mF          -0.00033802347786836105
gperpp32mA         fperp32mA          0.051915393243436025
gperpp32mA         fperpp32mF         0.00020066725278326995
gperpp32mA         fperpp32mA         -0.015252824672153109
gperpp32mA         gplus32mF          0.05604821099422259
gperpp32mA         gplus32mA          -1.6234369296736981
gperpp32mA         g032mF             -5.290983354664302e-06
gperpp32mA         g032mA             0.033029325617462704
gperpp32mA         gperp32mF          0.049166246443250565
gperpp32mA         gperp32mA          -1.48397006657274
gperpp32mA         gperpp32mF         -0.016344718958786194
gperpp32mA         gperpp32mA         0.32320645799752196
gperpp32mA         hplus32mF          -0.0004471286084527368
gperpp32mA         hplus32mA          0.04949102098109446
gperpp32mA         hperp32mF          0.00023588758561075965
gperpp32mA         hperp32mA          0.03620059327219555
gperpp32mA         hperpp32mF         -4.39961900246039e-05
gperpp32mA         hperpp32mA         0.004146406232053346
gperpp32mA         htildeplus32mF     0.059495604172799095
gperpp32mA         htildeplus32mA     -1.6249749119970363
gperpp32mA         htildeperp32mF     0.05489781980122074
gperpp32mA         htildeperp32mA     -1.580719697627356
gperpp32mA         htildeperpp32mF    -0.006157274615892892
gperpp32mA         htildeperpp32mA    0.10310377390346062
gperpp32mA         fplus12mF          0.0003071054251952926
gperpp32mA         fplus12mA          0.048576204205287146
gperpp32mA         f012mF             0.00727489309843529
gperpp32mA         f012mA             -0.14743247535954335
gperpp32mA         fperp12mF          4.421325470458965e-06
gperpp32mA         fperp12mA          0.03413323947510979
gperpp32mA         gplus12mF          0.004926117653137024
gperpp32mA         gplus12mA          -0.11691702657193254
gperpp32mA         g012mF             7.896186104398018e-05
gperpp32mA         g012mA             0.04738274515633482
gperpp32mA         gperp12mF          0.016976331510154645
gperpp32mA         gperp12mA          -0.37877407049898637
gperpp32mA         hplus12mF          2.8618421168596546e-07
gperpp32mA         hplus12mA          0.038909327002176725
gperpp32mA         hperp12mF          5.721611072317074e-05
gperpp32mA         hperp12mA          0.04429872858041484
gperpp32mA         htildeplus12mF     0.014161290984820586
gperpp32mA         htildeplus12mA     -0.3188719726301676
gperpp32mA         htildeperp12mF     0.006350288419284044
gperpp32mA         htildeperp12mA     -0.13383046578053337
hplus32mF          fplus32mF          2.4567287575443602e-05
hplus32mF          fplus32mA          -1.5433571885710384e-05
hplus32mF          f032mF             -0.0010702618639832843
hplus32mF          f032mA             -0.009339994805141742
hplus32mF          fperp32mF          0.0002312995714242965
hplus32mF          fperp32mA          0.00034896582378711764
hplus32mF          fperpp32mF         -5.792754284151041e-05
hplus32mF          fperpp32mA         -1.4983982496609213e-05
hplus32mF          gplus32mF          -0.0007482759435218283
hplus32mF          gplus32mA          -0.006401077875764944
hplus32mF          g032mF             1.0713204552205651e-05
hplus32mF          g032mA             0.00021177401330257583
hplus32mF          gperp32mF          -0.0010223571370234093
hplus32mF          gperp32mA          -0.007700630593399099
hplus32mF          gperpp32mF         9.734757482668492e-05
hplus32mF          gperpp32mA         -0.0004471286084527368
hplus32mF          hplus32mF          0.0003320052700001047
hplus32mF          hplus32mA          1.9958964179870698e-06
hplus32mF          hperp32mF          1.5503407818018786e-05
hplus32mF          hperp32mA          -0.00014651218025871473
hplus32mF          hperpp32mF         1.971527071390408e-05
hplus32mF          hperpp32mA         -5.452630321517678e-06
hplus32mF          htildeplus32mF     -0.0012380310731120755
hplus32mF          htildeplus32mA     -0.0066673878536568885
hplus32mF          htildeperp32mF     -0.0008878147702968207
hplus32mF          htildeperp32mA     -0.00786732967034794
hplus32mF          htildeperpp32mF    -0.00033175488736562626
hplus32mF          htildeperpp32mA    0.0001632638195172935
hplus32mF          fplus12mF          -7.320723865063364e-05
hplus32mF          fplus12mA          0.00039301212728442967
hplus32mF          f012mF             -0.0002548395578980573
hplus32mF          f012mA             0.0004486670989901194
hplus32mF          fperp12mF          -8.115278046104128e-05
hplus32mF          fperp12mA          0.00013984375701450198
hplus32mF          gplus12mF          -0.00025115765833419766
hplus32mF          gplus12mA          0.0005448569962669485
hplus32mF          g012mF             -0.00010684208885640477
hplus32mF          g012mA             0.0003374929905969124
hplus32mF          gperp12mF          -0.000555842503969373
hplus32mF          gperp12mA          0.0015533391017189977
hplus32mF          hplus12mF          -9.621829626725463e-05
hplus32mF          hplus12mA          0.00015206189676561063
hplus32mF          hperp12mF          -8.652943536051153e-05
hplus32mF          hperp12mA          0.0003003600859148061
hplus32mF          htildeplus12mF     -0.0007729827268489395
hplus32mF          htildeplus12mA     0.0030030306082528572
hplus32mF          htildeperp12mF     -0.000352692940206458
hplus32mF          htildeperp12mA     0.0009526028319725789
hplus32mA          fplus32mF          0.0008862000660978206
hplus32mA          fplus32mA          0.07795908578344221
hplus32mA          f032mF             0.13214962928481833
hplus32mA          f032mA             -1.4992859384415274
hplus32mA          fperp32mF          0.0008154096099849492
hplus32mA          fperp32mA          0.12813632997287558
hplus32mA          fperpp32mF         0.0002572413153547249
hplus32mA          fperpp32mA         -0.01109634817333038
hplus32mA          gplus32mF          0.11566763579598113
hplus32mA          gplus32mA          -1.3690853986502494
hplus32mA          g032mF             0.00015674306003770393
hplus32mA          g032mA             0.06768991535138565
hplus32mA          gperp32mF          0.10987521989043401
hplus32mA          gperp32mA          -1.3223543178738846
hplus32mA          gperpp32mF         -0.0013338485790613534
hplus32mA          gperpp32mA         0.04949102098109446
hplus32mA          hplus32mF          1.9958964179870698e-06
hplus32mA          hplus32mA          0.13483714863516583
hplus32mA          hperp32mF          0.0006641767359619698
hplus32mA          hperp32mA          0.07599867063516358
hplus32mA          hperpp32mF         -0.0001522515994302841
hplus32mA          hperpp32mA         0.002164562481231892
hplus32mA          htildeplus32mF     0.11586120892992376
hplus32mA          htildeplus32mA     -1.3982327013459455
hplus32mA          htildeperp32mF     0.12262092243230285
hplus32mA          htildeperp32mA     -1.4146533692099967
hplus32mA          htildeperpp32mF    0.0016073424258608447
hplus32mA          htildeperpp32mA    -0.024182553478626304
hplus32mA          fplus12mF          0.0003525191224330341
hplus32mA          fplus12mA          0.06587611649142754
hplus32mA          f012mF             0.007573945212626037
hplus32mA          f012mA             -0.10651596213854227
hplus32mA          fperp12mF          0.0001206137234038538
hplus32mA          fperp12mA          0.04585291490222064
hplus32mA          gplus12mF          0.0076566348115524275
hplus32mA          gplus12mA          -0.11115588040802137
hplus32mA          g012mF             0.00031041014629816326
hplus32mA          g012mA             0.06364192223287744
hplus32mA          gperp12mF          0.020375437971259396
hplus32mA          gperp12mA          -0.31618078190911625
hplus32mA          hplus12mF          4.264001020650053e-05
hplus32mA          hplus12mA          0.05058051920530864
hplus32mA          hperp12mF          0.00035596274356647665
hplus32mA          hperp12mA          0.05933025065756734
hplus32mA          htildeplus12mF     0.02535347076069385
hplus32mA          htildeplus12mA     -0.3249007088398448
hplus32mA          htildeperp12mF     0.01033581360377978
hplus32mA          htildeperp12mA     -0.12229317922775372
hperp32mF          fplus32mF          4.4286907255934166e-05
hperp32mF          fplus32mA          0.0001112129120496039
hperp32mF          f032mF             0.0028310239438616553
hperp32mF          f032mA             -0.015831428069855796
hperp32mF          fperp32mF          1.5587266604443588e-05
hperp32mF          fperp32mA          0.0005568903087192835
hperp32mF          fperpp32mF         8.197213616438364e-06
hperp32mF          fperpp32mA         -4.835745966256753e-05
hperp32mF          gplus32mF          0.0025095229371135423
hperp32mF          gplus32mA          -0.015099912969199198
hperp32mF          g032mF             8.061415250414754e-06
hperp32mF          g032mA             0.0002048200554559759
hperp32mF          gperp32mF          0.0023315406975651584
hperp32mF          gperp32mA          -0.014351638341391141
hperp32mF          gperpp32mF         -5.266609892049846e-05
hperp32mF          gperpp32mA         0.00023588758561075965
hperp32mF          hplus32mF          1.5503407818018786e-05
hperp32mF          hplus32mA          0.0006641767359619698
hperp32mF          hperp32mF          3.643257361707129e-05
hperp32mF          hperp32mA          0.0001831130225085381
hperp32mF          hperpp32mF         -2.7592758867598173e-06
hperp32mF          hperpp32mA         6.141070347970061e-06
hperp32mF          htildeplus32mF     0.002372478523623806
hperp32mF          htildeplus32mA     -0.014938114569523354
hperp32mF          htildeperp32mF     0.0025869022292131887
hperp32mF          htildeperp32mA     -0.01544158881642373
hperp32mF          htildeperpp32mF    0.00010555779683865502
hperp32mF          htildeperpp32mA    -0.00041180031372334855
hperp32mF          fplus12mF          2.9006379371977114e-05
hperp32mF          fplus12mA          0.00016886627244367994
hperp32mF          f012mF             0.00018699485810979585
hperp32mF          f012mA             -0.0005056076537470397
hperp32mF          fperp12mF          2.1979101294266253e-05
hperp32mF          fperp12mA          6.461099327059883e-05
hperp32mF          gplus12mF          0.00019804543790226322
hperp32mF          gplus12mA          -0.0005338673309133539
hperp32mF          g012mF             3.2219168907293775e-05
hperp32mF          g012mA             0.0001368011231414466
hperp32mF          gperp12mF          0.00048011169984816556
hperp32mF          gperp12mA          -0.0017236732133088166
hperp32mF          hplus12mF          2.299026838527369e-05
hperp32mF          hplus12mA          5.3681668950870415e-05
hperp32mF          hperp12mF          2.8330217237830197e-05
hperp32mF          hperp12mA          0.00011306720182639102
hperp32mF          htildeplus12mF     0.0005439802308324172
hperp32mF          htildeplus12mA     -0.0019672953104200967
hperp32mF          htildeperp12mF     0.0002005927810247151
hperp32mF          htildeperp12mA     -0.0005976099210134629
hperp32mA          fplus32mF          0.0002470460732221726
hperp32mA          fplus32mA          0.07053411748026103
hperp32mA          f032mF             0.1044168496144535
hperp32mA          f032mA             -0.820784903073495
hperp32mA          fperp32mF          0.00033347797026128266
hperp32mA          fperp32mA          0.08753832833623967
hperp32mA          fperpp32mF         0.00020561803017811098
hperp32mA          fperpp32mA         -0.002494213140999491
hperp32mA          gplus32mF          0.08915114855497791
hperp32mA          gplus32mA          -0.7624513583011151
hperp32mA          g032mF             2.1057368868278392e-05
hperp32mA          g032mA             0.05437641902672318
hperp32mA          gperp32mF          0.08816769412744312
hperp32mA          gperp32mA          -0.732986471898961
hperp32mA          gperpp32mF         -0.0011880528252450576
hperp32mA          gperpp32mA         0.03620059327219555
hperp32mA          hplus32mF          -0.00014651218025871473
hperp32mA          hplus32mA          0.07599867063516358
hperp32mA          hperp32mF          0.0001831130225085381
hperp32mA          hperp32mA          0.06292087395491382
hperp32mA          hperpp32mF         -8.845902435025189e-05
hperp32mA          hperpp32mA         0.0006439921196502212
hperp32mA          htildeplus32mF     0.09132891021489445
hperp32mA          htildeplus32mA     -0.7710164693874835
hperp32mA          htildeperp32mF     0.09497734940912746
hperp32mA          htildeperp32mA     -0.7670466464473226
hperp32mA          htildeperpp32mF    0.0019210211676905392
hperp32mA          htildeperpp32mA    2.520425008146866e-06
hperp32mA          fplus12mF          0.000118786383117376
hperp32mA          fplus12mA          0.05262181019698046
hperp32mA          f012mF             0.006104050061567594
hperp32mA          f012mA             -0.08476108392888265
hperp32mA          fperp12mF          2.546891738354255e-05
hperp32mA          fperp12mA          0.039930474388228034
hperp32mA          gplus12mF          0.0061256562390262954
hperp32mA          gplus12mA          -0.08556977169112115
hperp32mA          g012mF             9.659005056481496e-05
hperp32mA          g012mA             0.05444929728873836
hperp32mA          gperp12mF          0.01640397709433521
hperp32mA          gperp12mA          -0.24684354225416255
hperp32mA          hplus12mF          -1.7963987241986566e-05
hperp32mA          hplus12mA          0.045053154857643815
hperp32mA          hperp12mF          0.00014172602775900183
hperp32mA          hperp12mA          0.04908557930959699
hperp32mA          htildeplus12mF     0.018342604589380335
hperp32mA          htildeplus12mA     -0.24583515859852575
hperp32mA          htildeperp12mF     0.0074774139231608356
hperp32mA          htildeperp12mA     -0.09252538816198165
hperpp32mF         fplus32mF          -4.963147094352548e-06
hperpp32mF         fplus32mA          -5.370832359610729e-05
hperpp32mF         f032mF             -0.00045881316714489317
hperpp32mF         f032mA             0.0002649912157712911
hperpp32mF         fperp32mF          9.56209272846778e-06
hperpp32mF         fperp32mA          -7.455274331833292e-05
hperpp32mF         fperpp32mF         -8.232592428859547e-06
hperpp32mF         fperpp32mA         6.828961130697319e-06
hperpp32mF         gplus32mF          -0.0003428125603200273
hperpp32mF         gplus32mA          0.00024363228163212124
hperpp32mF         g032mF             1.365537222616568e-07
hperpp32mF         g032mA             -3.2441271641735815e-05
hperpp32mF         gperp32mF          -0.0003616685677966863
hperpp32mF         gperp32mA          0.00017411894055188262
hperpp32mF         gperpp32mF         4.9574535807892265e-06
hperpp32mF         gperpp32mA         -4.39961900246039e-05
hperpp32mF         hplus32mF          1.971527071390408e-05
hperpp32mF         hplus32mA          -0.0001522515994302841
hperpp32mF         hperp32mF          -2.7592758867598173e-06
hperpp32mF         hperp32mA          -8.845902435025189e-05
hperpp32mF         hperpp32mF         3.61764318306098e-06
hperpp32mF         hperpp32mA         -1.4363414979718051e-06
hperpp32mF         htildeplus32mF     -0.0003827673977127873
hperpp32mF         htildeplus32mA     0.00026445549731167315
hperpp32mF         htildeperp32mF     -0.00039651263387125633
hperpp32mF         htildeperp32mA     0.00029177363036129436
hperpp32mF         htildeperpp32mF    -5.203311246925651e-05
hperpp32mF         htildeperpp32mA    7.932151865051577e-05
hperpp32mF         fplus12mF          -1.2394226673194854e-05
hperpp32mF         fplus12mA          1.6961784601694388e-05
hperpp32mF         f012mF             -4.1635868037946864e-05
hperpp32mF         f012mA             6.433053728417093e-05
hperpp32mF         fperp12mF          -1.3437099021597195e-05
hperpp32mF         fperp12mA          -4.142377774751585e-06
hperpp32mF         gplus12mF          -4.9244770585062466e-05
hperpp32mF         gplus12mA          7.232605184326404e-05
hperpp32mF         g012mF             -1.83646253984925e-05
hperpp32mF         g012mA             -1.198647418503366e-05
hperpp32mF         gperp12mF          -9.612151763974828e-05
hperpp32mF         gperp12mA          0.00019663580006242377
hperpp32mF         hplus12mF          -1.545672320635737e-05
hperpp32mF         hplus12mA          1.2352184885218314e-06
hperpp32mF         hperp12mF          -1.4919770530398278e-05
hperpp32mF         hperp12mA          -1.8874952890749384e-06
hperpp32mF         htildeplus12mF     -0.0001392414459706866
hperpp32mF         htildeplus12mA     0.00042447791119753825
hperpp32mF         htildeperp12mF     -6.349378936831005e-05
hperpp32mF         htildeperp12mA     0.00015360728339822806
hperpp32mA         fplus32mF          3.6819234393341217e-06
hperpp32mA         fplus32mA          0.00045198659470562267
hperpp32mA         f032mF             0.000874298658121659
hperpp32mA         f032mA             -0.1154718342004641
hperpp32mA         fperp32mF          6.822630857524329e-06
hperpp32mA         fperp32mA          0.0012930909591680878
hperpp32mA         fperpp32mF         -1.1894633561608048e-06
hperpp32mA         fperpp32mA         -0.0015315665041827976
hperpp32mA         gplus32mF          0.0011835484371354637
hperpp32mA         gplus32mA          -0.10374705773205008
hperpp32mA         g032mF             6.133007790559004e-06
hperpp32mA         g032mA             0.0006789961809849539
hperpp32mA         gperp32mF          0.0009821936530134032
hperpp32mA         gperp32mA          -0.10043662036843601
hperpp32mA         gperpp32mF         -0.00017759361860363284
hperpp32mA         gperpp32mA         0.004146406232053346
hperpp32mA         hplus32mF          -5.452630321517678e-06
hperpp32mA         hplus32mA          0.002164562481231892
hperpp32mA         hperp32mF          6.141070347970061e-06
hperpp32mA         hperp32mA          0.0006439921196502212
hperpp32mA         hperpp32mF         -1.4363414979718051e-06
hperpp32mA         hperpp32mA         0.0004440391567753893
hperpp32mA         htildeplus32mF     0.0011336169170150362
hperpp32mA         htildeplus32mA     -0.1041054923135888
hperpp32mA         htildeperp32mF     0.0010016514214226367
hperpp32mA         htildeperp32mA     -0.10661971768605845
hperpp32mA         htildeperpp32mF    -0.00014098916001590393
hperpp32mA         htildeperpp32mA    -0.003799286004516747
hperpp32mA         fplus12mF          2.6260387844582893e-06
hperpp32mA         fplus12mA          0.0013865397244647317
hperpp32mA         f012mF             0.00019382909219209878
hperpp32mA         f012mA             -0.006153012757066844
hperpp32mA         fperp12mF          -2.792255304328741e-06
hperpp32mA         fperp12mA          0.0008582927527442955
hperpp32mA         gplus12mF          0.0001594950942565137
hperpp32mA         gplus12mA          -0.006209848092161807
hperpp32mA         g012mF             -4.9288439496907725e-06
hperpp32mA         g012mA             0.001321839852483241
hperpp32mA         gperp12mF          0.0005655818105352999
hperpp32mA         gperp12mA          -0.017098139648680993
hperpp32mA         hplus12mF          -4.281348697308692e-06
hperpp32mA         hplus12mA          0.0008964032846018348
hperpp32mA         hperp12mF          1.2708598117487938e-06
hperpp32mA         hperp12mA          0.001277148841771244
hperpp32mA         htildeplus12mF     0.0005760915654950278
hperpp32mA         htildeplus12mA     -0.016449283153783783
hperpp32mA         htildeperp12mF     0.00024108252819315707
hperpp32mA         htildeperp12mA     -0.006449497957582784
htildeplus32mF     fplus32mF          0.0033355062552253827
htildeplus32mF     fplus32mA          0.10539251903194595
htildeplus32mF     f032mF             0.47314716888893954
htildeplus32mF     f032mA             -2.948066629024946
htildeplus32mF     fperp32mF          -0.000651989982433163
htildeplus32mF     fperp32mA          0.14811422672232338
htildeplus32mF     fperpp32mF         0.0015241152358440775
htildeplus32mF     fperpp32mA         -0.0020405958041669007
htildeplus32mF     gplus32mF          0.4078984725673186
htildeplus32mF     gplus32mA          -2.743345971351651
htildeplus32mF     g032mF             0.00045482975967259595
htildeplus32mF     g032mA             0.08925523295388858
htildeplus32mF     gperp32mF          0.40039519050376754
htildeplus32mF     gperp32mA          -2.6537922490791437
htildeplus32mF     gperpp32mF         -0.006707601978399705
htildeplus32mF     gperpp32mA         0.059495604172799095
htildeplus32mF     hplus32mF          -0.0012380310731120755
htildeplus32mF     hplus32mA          0.11586120892992376
htildeplus32mF     hperp32mF          0.002372478523623806
htildeplus32mF     hperp32mA          0.09132891021489445
htildeplus32mF     hperpp32mF         -0.0003827673977127873
htildeplus32mF     hperpp32mA         0.0011336169170150362
htildeplus32mF     htildeplus32mF     0.43542718014536663
htildeplus32mF     htildeplus32mA     -2.9204262391048834
htildeplus32mF     htildeperp32mF     0.4485185741930629
htildeplus32mF     htildeperp32mA     -2.9218356150855183
htildeplus32mF     htildeperpp32mF    0.01664020494574065
htildeplus32mF     htildeperpp32mA    -0.04838917934218593
htildeplus32mF     fplus12mF          0.003339394771327641
htildeplus32mF     fplus12mA          0.07500040943174549
htildeplus32mF     f012mF             0.03160013961565476
htildeplus32mF     f012mA             -0.20495143768571233
htildeplus32mF     fperp12mF          0.0029365815571169664
htildeplus32mF     fperp12mA          0.05013927373698489
htildeplus32mF     gplus12mF          0.032541158066995285
htildeplus32mF     gplus12mA          -0.20601225464993636
htildeplus32mF     g012mF             0.0040026064487627975
htildeplus32mF     g012mA             0.07571221226725634
htildeplus32mF     gperp12mF          0.08138703207694989
htildeplus32mF     gperp12mA          -0.6079746590711016
htildeplus32mF     hplus12mF          0.0031440080544849302
htildeplus32mF     hplus12mA          0.05842726226457325
htildeplus32mF     hperp12mF          0.0035350718678749107
htildeplus32mF     hperp12mA          0.06632757813902244
htildeplus32mF     htildeplus12mF     0.08096996640153159
htildeplus32mF     htildeplus12mA     -0.5888337120674417
htildeplus32mF     htildeperp12mF     0.030380150035792513
htildeplus32mF     htildeperp12mA     -0.2073008546266655
htildeplus32mA     fplus32mF          -0.015249499337402737
htildeplus32mA     fplus32mA          -0.8425816215928947
htildeplus32mA     f032mF             -2.927447775554471
htildeplus32mA     f032mA             70.49346577937992
htildeplus32mA     fperp32mF          -0.008339940513243892
htildeplus32mA     fperp32mA          -1.339817030295534
htildeplus32mA     fperpp32mF         -0.0011758704966312163
htildeplus32mA     fperpp32mA         0.49317032267430094
htildeplus32mA     gplus32mF          -2.754961156269679
htildeplus32mA     gplus32mA          65.48045877343442
htildeplus32mA     g032mF             -0.0061449677881652036
htildeplus32mA     g032mA             -0.8030984125578997
htildeplus32mA     gperp32mF          -2.668244984404588
htildeplus32mA     gperp32mA          63.08483565296473
htildeplus32mA     gperpp32mF         0.0596327670672782
htildeplus32mA     gperpp32mA         -1.6249749119970363
htildeplus32mA     hplus32mF          -0.0066673878536568885
htildeplus32mA     hplus32mA          -1.3982327013459455
htildeplus32mA     hperp32mF          -0.014938114569523354
htildeplus32mA     hperp32mA          -0.7710164693874835
htildeplus32mA     hperpp32mF         0.00026445549731167315
htildeplus32mA     hperpp32mA         -0.1041054923135888
htildeplus32mA     htildeplus32mF     -2.9204262391048834
htildeplus32mA     htildeplus32mA     66.47083906357463
htildeplus32mA     htildeperp32mF     -2.934292497015743
htildeplus32mA     htildeperp32mA     67.54611300400086
htildeplus32mA     htildeperpp32mF    -0.05364325242138238
htildeplus32mA     htildeperpp32mA    1.4689461825499515
htildeplus32mA     fplus12mF          -0.008345350749205106
htildeplus32mA     fplus12mA          -1.008665454424063
htildeplus32mA     f012mF             -0.22350114799747076
htildeplus32mA     f012mA             4.293163641142964
htildeplus32mA     fperp12mF          -0.0045190482087990565
htildeplus32mA     fperp12mA          -0.6771956026460197
htildeplus32mA     gplus12mF          -0.22119835024970277
htildeplus32mA     gplus12mA          4.313137093848071
htildeplus32mA     g012mF             -0.005271262374050863
htildeplus32mA     g012mA             -1.041569906700615
htildeplus32mA     gperp12mF          -0.6470158968594161
htildeplus32mA     gperp12mA          12.410443359234858
htildeplus32mA     hplus12mF          -0.00299730100049425
htildeplus32mA     hplus12mA          -0.7240685714795062
htildeplus32mA     hperp12mF          -0.0070300963160416525
htildeplus32mA     hperp12mA          -0.9401227078688579
htildeplus32mA     htildeplus12mF     -0.6315369170341933
htildeplus32mA     htildeplus12mA     11.83698304670752
htildeplus32mA     htildeperp12mF     -0.21937092653146814
htildeplus32mA     htildeperp12mA     4.3822600065996475
htildeperp32mF     fplus32mF          0.003665849563017308
htildeperp32mF     fplus32mA          0.1095354898299596
htildeperp32mF     f032mF             0.4952050584902182
htildeperp32mF     f032mA             -3.0051739258206553
htildeperp32mF     fperp32mF          -0.00038945091602936435
htildeperp32mF     fperp32mA          0.15669680107152975
htildeperp32mF     fperpp32mF         0.001582092021142646
htildeperp32mF     fperpp32mA         -0.0023344376851623513
htildeperp32mF     gplus32mF          0.4219775084502283
htildeperp32mF     gplus32mA          -2.760597303897656
htildeperp32mF     g032mF             0.00047466367055422706
htildeperp32mF     g032mA             0.0922651706678609
htildeperp32mF     gperp32mF          0.41716217348672485
htildeperp32mF     gperp32mA          -2.699100707939959
htildeperp32mF     gperpp32mF         -0.006284802798335094
htildeperp32mF     gperpp32mA         0.05489781980122074
htildeperp32mF     hplus32mF          -0.0008878147702968207
htildeperp32mF     hplus32mA          0.12262092243230285
htildeperp32mF     hperp32mF          0.0025869022292131887
htildeperp32mF     hperp32mA          0.09497734940912746
htildeperp32mF     hperpp32mF         -0.00039651263387125633
htildeperp32mF     hperpp32mA         0.0010016514214226367
htildeperp32mF     htildeplus32mF     0.4485185741930629
htildeperp32mF     htildeplus32mA     -2.934292497015743
htildeperp32mF     htildeperp32mF     0.46971872739129344
htildeperp32mF     htildeperp32mA     -2.989048284790093
htildeperp32mF     htildeperpp32mF    0.017953153534239853
htildeperp32mF     htildeperpp32mA    -0.05235458952978616
htildeperp32mF     fplus12mF          0.003518001312976071
htildeperp32mF     fplus12mA          0.0784140951661486
htildeperp32mF     f012mF             0.03282275622400892
htildeperp32mF     f012mA             -0.2057763633530359
htildeperp32mF     fperp12mF          0.0030840708637644852
htildeperp32mF     fperp12mA          0.05312720305275603
htildeperp32mF     gplus12mF          0.03434297781757055
htildeperp32mF     gplus12mA          -0.2098759823870719
htildeperp32mF     g012mF             0.0042333604509124274
htildeperp32mF     g012mA             0.07991209483873705
htildeperp32mF     gperp12mF          0.08508898267849647
htildeperp32mF     gperp12mA          -0.6172308312293834
htildeperp32mF     hplus12mF          0.003285876702913622
htildeperp32mF     hplus12mA          0.060985877715863786
htildeperp32mF     hperp12mF          0.003727969815096242
htildeperp32mF     hperp12mA          0.06997023506215848
htildeperp32mF     htildeplus12mF     0.08506967982202994
htildeperp32mF     htildeplus12mA     -0.6001795937326436
htildeperp32mF     htildeperp12mF     0.03172806019471974
htildeperp32mF     htildeperp12mA     -0.2094770898034412
htildeperp32mA     fplus32mF          -0.016126194356217257
htildeperp32mA     fplus32mA          -0.8409398421081168
htildeperp32mA     f032mF             -2.969587979376042
htildeperp32mA     f032mA             72.48994698811245
htildeperp32mA     fperp32mF          -0.00895445463792806
htildeperp32mA     fperp32mA          -1.351553710736188
htildeperp32mA     fperpp32mF         -0.0012299226697302325
htildeperp32mA     fperpp32mA         0.5145830643991925
htildeperp32mA     gplus32mF          -2.754186645655894
htildeperp32mA     gplus32mA          66.7413537720304
htildeperp32mA     g032mF             -0.006019968489887009
htildeperp32mA     g032mA             -0.800656389408597
htildeperp32mA     gperp32mF          -2.702276650511245
htildeperp32mA     gperp32mA          64.73618698715676
htildeperp32mA     gperpp32mF         0.054421186592572404
htildeperp32mA     gperpp32mA         -1.580719697627356
htildeperp32mA     hplus32mF          -0.00786732967034794
htildeperp32mA     hplus32mA          -1.4146533692099967
htildeperp32mA     hperp32mF          -0.01544158881642373
htildeperp32mA     hperp32mA          -0.7670466464473226
htildeperp32mA     hperpp32mF         0.00029177363036129436
htildeperp32mA     hperpp32mA         -0.10661971768605845
htildeperp32mA     htildeplus32mF     -2.9218356150855183
htildeperp32mA     htildeplus32mA     67.54611300400086
htildeperp32mA     htildeperp32mF     -2.989048284790093
htildeperp32mA     htildeperp32mA     69.61642584677605
htildeperp32mA     htildeperpp32mF    -0.059811865401966605
htildeperp32mA     htildeperpp32mA    1.5647820186911583
htildeperp32mA     fplus12mF          -0.009025408837860136
htildeperp32mA     fplus12mA          -1.032344190498342
htildeperp32mA     f012mF             -0.22777598638081492
htildeperp32mA     f012mA             4.3945224593551915
htildeperp32mA     fperp12mF          -0.005241929036751897
htildeperp32mA     fperp12mA          -0.6974534956650713
htildeperp32mA     gplus12mF          -0.23208884015963305
htildeperp32mA     gplus12mA          4.447241586786457
htildeperp32mA     g012mF             -0.006233463332335375
htildeperp32mA     g012mA             -1.0727827954768225
htildeperp32mA     gperp12mF          -0.668542687094403
htildeperp32mA     gperp12mA          12.767062722799466
htildeperp32mA     hplus12mF          -0.0036858651633343204
htildeperp32mA     hplus12mA          -0.74035287219644
htildeperp32mA     hperp12mF          -0.007806685383716161
htildeperp32mA     hperp12mA          -0.9630789973619708
htildeperp32mA     htildeplus12mF     -0.654059119351831
htildeperp32mA     htildeplus12mA     12.198189890643729
htildeperp32mA     htildeperp12mF     -0.22583644329373895
htildeperp32mA     htildeperp12mA     4.501374219454917
htildeperpp32mF    fplus32mF          0.00015179106213133892
htildeperpp32mF    fplus32mA          0.0027823312666980446
htildeperpp32mF    f032mF             0.019492237748998217
htildeperpp32mF    f032mA             -0.05518094990575388
htildeperpp32mF    fperp32mF          -0.0002729835357498813
htildeperpp32mF    fperp32mA          0.0027796482542325066
htildeperpp32mF    fperpp32mF         0.0001266207703126975
htildeperpp32mF    fperpp32mA         -6.051999762905533e-05
htildeperpp32mF    gplus32mF          0.014761280104316701
htildeperpp32mF    gplus32mA          -0.04453514550216181
htildeperpp32mF    g032mF             1.6877966096819173e-06
htildeperpp32mF    g032mA             0.001525787683768371
htildeperpp32mF    gperp32mF          0.015676499834449888
htildeperpp32mF    gperp32mA          -0.048564108178767974
htildeperpp32mF    gperpp32mF         0.000491624562538493
htildeperpp32mF    gperpp32mA         -0.006157274615892892
htildeperpp32mF    hplus32mF          -0.00033175488736562626
htildeperpp32mF    hplus32mA          0.0016073424258608447
htildeperpp32mF    hperp32mF          0.00010555779683865502
htildeperpp32mF    hperp32mA          0.0019210211676905392
htildeperpp32mF    hperpp32mF         -5.203311246925651e-05
htildeperpp32mF    hperpp32mA         -0.00014098916001590393
htildeperpp32mF    htildeplus32mF     0.01664020494574065
htildeperpp32mF    htildeplus32mA     -0.05364325242138238
htildeperpp32mF    htildeperp32mF     0.017953153534239853
htildeperpp32mF    htildeperp32mA     -0.059811865401966605
htildeperpp32mF    htildeperpp32mF    0.0031788952166978113
htildeperpp32mF    htildeperpp32mA    -0.014792327678554252
htildeperpp32mF    fplus12mF          0.0002083382650667442
htildeperpp32mF    fplus12mA          0.00028104724274370077
htildeperpp32mF    f012mF             0.0012056141461524123
htildeperpp32mF    f012mA             -0.0037591919180415823
htildeperpp32mF    fperp12mF          0.00022574886070403233
htildeperpp32mF    fperp12mA          0.0014593529995396881
htildeperpp32mF    gplus12mF          0.0016749430375160653
htildeperpp32mF    gplus12mA          -0.006201300054672677
htildeperpp32mF    g012mF             0.00032509115930446795
htildeperpp32mF    g012mA             0.0023497895133588963
htildeperpp32mF    gperp12mF          0.0035070811273394138
htildeperpp32mF    gperp12mA          -0.016643482510344313
htildeperpp32mF    hplus12mF          0.0002570258359891837
htildeperpp32mF    hplus12mA          0.0014032588283235132
htildeperpp32mF    hperp12mF          0.00026206905188131383
htildeperpp32mF    hperp12mA          0.0013286506928109224
htildeperpp32mF    htildeplus12mF     0.00403736793259198
htildeperpp32mF    htildeplus12mA     -0.019277515292809647
htildeperpp32mF    htildeperp12mF     0.0013151543490733436
htildeperpp32mF    htildeperp12mA     -0.005282518896475056
htildeperpp32mA    fplus32mF          -0.0004628492090240172
htildeperpp32mA    fplus32mA          0.002129156947611438
htildeperpp32mA    f032mF             -0.05643385981610415
htildeperpp32mA    f032mA             1.7195735697884915
htildeperpp32mA    fperp32mF          0.0003442717386860381
htildeperpp32mA    fperp32mA          -0.010969553372746193
htildeperpp32mA    fperpp32mF         7.062670247901937e-05
htildeperpp32mA    fperpp32mA         0.019359201931272732
htildeperpp32mA    gplus32mF          -0.04535803763991816
htildeperpp32mA    gplus32mA          1.3990811614220524
htildeperpp32mA    g032mF             -0.00018234032663535905
htildeperpp32mA    g032mA             -0.0025517872452196833
htildeperpp32mA    gperp32mF          -0.047616100880929504
htildeperpp32mA    gperp32mA          1.4684753253009761
htildeperpp32mA    gperpp32mF         -0.006180066273786875
htildeperpp32mA    gperpp32mA         0.10310377390346062
htildeperpp32mA    hplus32mF          0.0001632638195172935
htildeperpp32mA    hplus32mA          -0.024182553478626304
htildeperpp32mA    hperp32mF          -0.00041180031372334855
htildeperpp32mA    hperp32mA          2.520425008146866e-06
htildeperpp32mA    hperpp32mF         7.932151865051577e-05
htildeperpp32mA    hperpp32mA         -0.003799286004516747
htildeperpp32mA    htildeplus32mF     -0.04838917934218593
htildeperpp32mA    htildeplus32mA     1.4689461825499515
htildeperpp32mA    htildeperp32mF     -0.05235458952978616
htildeperpp32mA    htildeperp32mA     1.5647820186911583
htildeperpp32mA    htildeperpp32mF    -0.014792327678554252
htildeperpp32mA    htildeperpp32mA    0.31284892148793936
htildeperpp32mA    fplus12mF          -0.0002085799425270923
htildeperpp32mA    fplus12mA          -0.003820191136776977
htildeperpp32mA    f012mF             -0.002345628831628667
htildeperpp32mA    f012mA             0.05343725120800084
htildeperpp32mA    fperp12mF          -0.0002856589573630513
htildeperpp32mA    fperp12mA          -0.007759851634517305
htildeperpp32mA    gplus12mF          -0.005142621812243851
htildeperpp32mA    gplus12mA          0.08963208414330613
htildeperpp32mA    g012mF             -0.00046430735744246306
htildeperpp32mA    g012mA             -0.014729881517249627
htildeperpp32mA    gperp12mF          -0.011847716292580935
htildeperpp32mA    gperp12mA          0.2145469801137898
htildeperpp32mA    hplus12mF          -0.00024307644694605856
htildeperpp32mA    hplus12mA          -0.006995501562084775
htildeperpp32mA    hperp12mF          -0.0004537485604689893
htildeperpp32mA    hperp12mA          -0.008838856962670501
htildeperpp32mA    htildeplus12mF     -0.015962911093074485
htildeperpp32mA    htildeplus12mA     0.2485837227844204
htildeperpp32mA    htildeperp12mF     -0.0037634603611284866
htildeperpp32mA    htildeperp12mA     0.07651985437790593
fplus12mF          fplus32mF          5.6221275720591394e-05
fplus12mF          fplus32mA          0.0002445731035393756
fplus12mF          f032mF             0.004234174087381646
fplus12mF          f032mA             -0.010761117585598228
fplus12mF          fperp32mF          -5.4258608603285127e-05
fplus12mF          fperp32mA          0.0007094415975286065
fplus12mF          fperpp32mF         5.154370833054171e-05
fplus12mF          fperpp32mA         -5.8742104531844695e-05
fplus12mF          gplus32mF          0.003122250823172088
fplus12mF          gplus32mA          -0.007606800872571957
fplus12mF          g032mF             3.909779385370287e-06
fplus12mF          g032mA             0.00013512871735291138
fplus12mF          gperp32mF          0.0030971513964884426
fplus12mF          gperp32mA          -0.007111280946233999
fplus12mF          gperpp32mF         -8.480545087017095e-05
fplus12mF          gperpp32mA         0.0003071054251952926
fplus12mF          hplus32mF          -7.320723865063364e-05
fplus12mF          hplus32mA          0.0003525191224330341
fplus12mF          hperp32mF          2.9006379371977114e-05
fplus12mF          hperp32mA          0.000118786383117376
fplus12mF          hperpp32mF         -1.2394226673194854e-05
fplus12mF          hperpp32mA         2.6260387844582893e-06
fplus12mF          htildeplus32mF     0.003339394771327641
fplus12mF          htildeplus32mA     -0.008345350749205106
fplus12mF          htildeperp32mF     0.003518001312976071
fplus12mF          htildeperp32mA     -0.009025408837860136
fplus12mF          htildeperpp32mF    0.0002083382650667442
fplus12mF          htildeperpp32mA    -0.0002085799425270923
fplus12mF          fplus12mF          0.00018378964164825486
fplus12mF          fplus12mA          0.0008354761472564046
fplus12mF          f012mF             0.000687471808014007
fplus12mF          f012mA             -0.0009933445185813902
fplus12mF          fperp12mF          0.0001679969969628417
fplus12mF          fperp12mA          0.000478402910740269
fplus12mF          gplus12mF          0.0007102825721806151
fplus12mF          gplus12mA          -0.0009602627336208944
fplus12mF          g012mF             0.0002044619131696849
fplus12mF          g012mA             0.0005463492097240713
fplus12mF          gperp12mF          0.0013578523248250396
fplus12mF          gperp12mA          -0.0020789163689944544
fplus12mF          hplus12mF          0.00016814200245803364
fplus12mF          hplus12mA          0.00044313403072215873
fplus12mF          hperp12mF          0.00017677417534372732
fplus12mF          hperp12mA          0.0005340073999678922
fplus12mF          htildeplus12mF     0.0013297323808967687
fplus12mF          htildeplus12mA     -0.001971871711608895
fplus12mF          htildeperp12mF     0.0006046195338995727
fplus12mF          htildeperp12mA     -0.0007014010066737772
fplus12mA          fplus32mF          0.00024967424194048584
fplus12mA          fplus32mA          0.0625519487667894
fplus12mA          f032mF             0.08277751726971726
fplus12mA          f032mA             -1.0995521639001793
fplus12mA          fperp32mF          0.00038875525590604106
fplus12mA          fperp32mA          0.08085313732977903
fplus12mA          fperpp32mF         7.366206901830362e-05
fplus12mA          fperpp32mA         -0.007482488345812802
fplus12mA          gplus32mF          0.07148525206715807
fplus12mA          gplus32mA          -0.990273174682861
fplus12mA          g032mF             8.708517149377099e-06
fplus12mA          g032mA             0.048570560424496506
fplus12mA          gperp32mF          0.06967933317719843
fplus12mA          gperp32mA          -0.9637133348614629
fplus12mA          gperpp32mF         -0.0016807076408664682
fplus12mA          gperpp32mA         0.048576204205287146
fplus12mA          hplus32mF          0.00039301212728442967
fplus12mA          hplus32mA          0.06587611649142754
fplus12mA          hperp32mF          0.00016886627244367994
fplus12mA          hperp32mA          0.05262181019698046
fplus12mA          hperpp32mF         1.6961784601694388e-05
fplus12mA          hperpp32mA         0.0013865397244647317
fplus12mA          htildeplus32mF     0.07500040943174549
fplus12mA          htildeplus32mA     -1.008665454424063
fplus12mA          htildeperp32mF     0.0784140951661486
fplus12mA          htildeperp32mA     -1.032344190498342
fplus12mA          htildeperpp32mF    0.00028104724274370077
fplus12mA          htildeperpp32mA    -0.003820191136776977
fplus12mA          fplus12mF          0.0008354761472564046
fplus12mA          fplus12mA          0.10974121140997639
fplus12mA          f012mF             0.01458115332044139
fplus12mA          f012mA             -0.10542994871304606
fplus12mA          fperp12mF          0.00043412894684981946
fplus12mA          fperp12mA          0.07946590362219734
fplus12mA          gplus12mF          0.01404625451275468
fplus12mA          gplus12mA          -0.10330469146290268
fplus12mA          g012mF             0.0005550527658759151
fplus12mA          g012mA             0.10670628943281008
fplus12mA          gperp12mF          0.03595502153785216
fplus12mA          gperp12mA          -0.3113073808975144
fplus12mA          hplus12mF          0.00023759931706493267
fplus12mA          hplus12mA          0.09280403378272585
fplus12mA          hperp12mF          0.0006593771740667668
fplus12mA          hperp12mA          0.09609034982063198
fplus12mA          htildeplus12mF     0.03329444921034782
fplus12mA          htildeplus12mA     -0.28520741653287324
fplus12mA          htildeperp12mF     0.014009387093661603
fplus12mA          htildeperp12mA     -0.10467419015554506
f012mF             fplus32mF          0.0002906756994851576
f012mF             fplus32mA          0.007372933051654177
f012mF             f032mF             0.036613598012943865
f012mF             f032mA             -0.24650550864129875
f012mF             fperp32mF          -0.00019274347998393923
f012mF             fperp32mA          0.010819397781357196
f012mF             fperpp32mF         0.00018516754858171982
f012mF             fperpp32mA         -0.0008497172376036868
f012mF             gplus32mF          0.03082143924796225
f012mF             gplus32mA          -0.22053153995789979
f012mF             g032mF             2.7246670207118156e-05
f012mF             g032mA             0.0060214181009524475
f012mF             gperp32mF          0.03013794601834571
f012mF             gperp32mA          -0.213887179348727
f012mF             gperpp32mF         -0.0007506303662744778
f012mF             gperpp32mA         0.00727489309843529
f012mF             hplus32mF          -0.0002548395578980573
f012mF             hplus32mA          0.007573945212626037
f012mF             hperp32mF          0.00018699485810979585
f012mF             hperp32mA          0.006104050061567594
f012mF             hperpp32mF         -4.1635868037946864e-05
f012mF             hperpp32mA         0.00019382909219209878
f012mF             htildeplus32mF     0.03160013961565476
f012mF             htildeplus32mA     -0.22350114799747076
f012mF             htildeperp32mF     0.03282275622400892
f012mF             htildeperp32mA     -0.22777598638081492
f012mF             htildeperpp32mF    0.0012056141461524123
f012mF             htildeperpp32mA    -0.002345628831628667
f012mF             fplus12mF          0.000687471808014007
f012mF             fplus12mA          0.01458115332044139
f012mF             f012mF             0.005607721945668279
f012mF             f012mA             -0.026998866580148214
f012mF             fperp12mF          0.0005862646976452356
f012mF             fperp12mA          0.009514333356333483
f012mF             gplus12mF          0.0054617846960265445
f012mF             gplus12mA          -0.026003983440070714
f012mF             g012mF             0.0007408819772969717
f012mF             g012mA             0.013216740014120414
f012mF             gperp12mF          0.012927266169451038
f012mF             gperp12mA          -0.07680874756371849
f012mF             hplus12mF          0.000575228221907579
f012mF             hplus12mA          0.01083523909618527
f012mF             hperp12mF          0.0006644226411904823
f012mF             hperp12mA          0.012016561341047945
f012mF             htildeplus12mF     0.012355646474663083
f012mF             htildeplus12mA     -0.07118882392360741
f012mF             htildeperp12mF     0.005149115295905922
f012mF             htildeperp12mA     -0.026246607424467883
f012mA             fplus32mF          -0.0003964024640040695
f012mA             fplus32mA          -0.0989497173875413
f012mA             f032mF             -0.21530259065291527
f012mA             f032mA             4.664401350465202
f012mA             fperp32mF          8.30697514821781e-05
f012mA             fperp32mA          -0.12324659062436817
f012mA             fperpp32mF         -0.00031753391371184143
f012mA             fperpp32mA         0.029594782598547687
f012mA             gplus32mF          -0.19730296215323972
f012mA             gplus32mA          4.306982250161597
f012mA             g032mF             -0.00022529927345535576
f012mA             g032mA             -0.08076715411704904
f012mA             gperp32mF          -0.1939245519188533
f012mA             gperp32mA          4.145775687066242
f012mA             gperpp32mF         0.0057471328332021005
f012mA             gperpp32mA         -0.14743247535954335
f012mA             hplus32mF          0.0004486670989901194
f012mA             hplus32mA          -0.10651596213854227
f012mA             hperp32mF          -0.0005056076537470397
f012mA             hperp32mA          -0.08476108392888265
f012mA             hperpp32mF         6.433053728417093e-05
f012mA             hperpp32mA         -0.006153012757066844
f012mA             htildeplus32mF     -0.20495143768571233
f012mA             htildeplus32mA     4.293163641142964
f012mA             htildeperp32mF     -0.2057763633530359
f012mA             htildeperp32mA     4.3945224593551915
f012mA             htildeperpp32mF    -0.0037591919180415823
f012mA             htildeperpp32mA    0.05343725120800084
f012mA             fplus12mF          -0.0009933445185813902
f012mA             fplus12mA          -0.10542994871304606
f012mA             f012mF             -0.026998866580148214
f012mA             f012mA             0.4699321766211522
f012mA             fperp12mF          -0.0006184780239141766
f012mA             fperp12mA          -0.06976234989675657
f012mA             gplus12mF          -0.02574451285448156
f012mA             gplus12mA          0.45351302214941774
f012mA             g012mF             -0.0006905884305513525
f012mA             g012mA             -0.10695292174949705
f012mA             gperp12mF          -0.07356125681441653
f012mA             gperp12mA          1.322113931195021
f012mA             hplus12mF          -0.00033168753229094504
f012mA             hplus12mA          -0.07369624145946993
f012mA             hperp12mF          -0.0007924269265895376
f012mA             hperp12mA          -0.09602877942562624
f012mA             htildeplus12mF     -0.0705737433411967
f012mA             htildeplus12mA     1.2452370312789829
f012mA             htildeperp12mF     -0.025876637660226645
f012mA             htildeperp12mA     0.4691313186421006
fperp12mF          fplus32mF          4.7162236189651245e-05
fperp12mF          fplus32mA          0.00015125197059276196
fperp12mF          f032mF             0.00382474753851302
fperp12mF          f032mA             -0.007199583126474058
fperp12mF          fperp32mF          -6.039680806384541e-05
fperp12mF          fperp32mA          0.0004613970271356783
fperp12mF          fperpp32mF         5.2856776101319445e-05
fperp12mF          fperpp32mA         -3.186464453742644e-05
fperp12mF          gplus32mF          0.0026854483485896554
fperp12mF          gplus32mA          -0.0038808197613048583
fperp12mF          g032mF             3.049747568422891e-06
fperp12mF          g032mA             2.1268917712757536e-05
fperp12mF          gperp32mF          0.002742148956297049
fperp12mF          gperp32mA          -0.003580136870255683
fperp12mF          gperpp32mF         -6.12776291655088e-05
fperp12mF          gperpp32mA         4.421325470458965e-06
fperp12mF          hplus32mF          -8.115278046104128e-05
fperp12mF          hplus32mA          0.0001206137234038538
fperp12mF          hperp32mF          2.1979101294266253e-05
fperp12mF          hperp32mA          2.546891738354255e-05
fperp12mF          hperpp32mF         -1.3437099021597195e-05
fperp12mF          hperpp32mA         -2.792255304328741e-06
fperp12mF          htildeplus32mF     0.0029365815571169664
fperp12mF          htildeplus32mA     -0.0045190482087990565
fperp12mF          htildeperp32mF     0.0030840708637644852
fperp12mF          htildeperp32mA     -0.005241929036751897
fperp12mF          htildeperpp32mF    0.00022574886070403233
fperp12mF          htildeperpp32mA    -0.0002856589573630513
fperp12mF          fplus12mF          0.0001679969969628417
fperp12mF          fplus12mA          0.00043412894684981946
fperp12mF          f012mF             0.0005862646976452356
fperp12mF          f012mA             -0.0006184780239141766
fperp12mF          fperp12mF          0.00017010910411054274
fperp12mF          fperp12mA          0.0002273559956101044
fperp12mF          gplus12mF          0.0006364655984647604
fperp12mF          gplus12mA          -0.0006427735221615654
fperp12mF          g012mF             0.00019931442006996674
fperp12mF          g012mA             0.00021070082990841881
fperp12mF          gperp12mF          0.0011426787794064515
fperp12mF          gperp12mA          -0.001037741623531223
fperp12mF          hplus12mF          0.00016933545253077295
fperp12mF          hplus12mA          0.00015336153888661176
fperp12mF          hperp12mF          0.00016948549802302712
fperp12mF          hperp12mA          0.00020411315574381163
fperp12mF          htildeplus12mF     0.001129329550643637
fperp12mF          htildeplus12mA     -0.0011191659274023978
fperp12mF          htildeperp12mF     0.0005232511882214978
fperp12mF          htildeperp12mA     -0.0003583128456540172
fperp12mA          fplus32mF          0.00010168889233236234
fperp12mA          fplus32mA          0.0483213109333616
fperp12mA          f032mF             0.05607808597568532
fperp12mA          f032mA             -0.7408667273759264
fperp12mA          fperp32mF          0.0001646096881679627
fperp12mA          fperp32mA          0.05775483183353911
fperp12mA          fperpp32mF         4.446617569840954e-05
fperp12mA          fperpp32mA         -0.005129524062500446
fperp12mA          gplus32mF          0.04724122738669854
fperp12mA          gplus32mA          -0.6667704485926953
fperp12mA          g032mF             -5.942076903247296e-06
fperp12mA          g032mA             0.03556410180515385
fperp12mA          gperp32mF          0.0467850689415261
fperp12mA          gperp32mA          -0.6512082072700383
fperp12mA          gperpp32mF         -0.0008163787351916329
fperp12mA          gperpp32mA         0.03413323947510979
fperp12mA          hplus32mF          0.00013984375701450198
fperp12mA          hplus32mA          0.04585291490222064
fperp12mA          hperp32mF          6.461099327059883e-05
fperp12mA          hperp32mA          0.039930474388228034
fperp12mA          hperpp32mF         -4.142377774751585e-06
fperp12mA          hperpp32mA         0.0008582927527442955
fperp12mA          htildeplus32mF     0.05013927373698489
fperp12mA          htildeplus32mA     -0.6771956026460197
fperp12mA          htildeperp32mF     0.05312720305275603
fperp12mA          htildeperp32mA     -0.6974534956650713
fperp12mA          htildeperpp32mF    0.0014593529995396881
fperp12mA          htildeperpp32mA    -0.007759851634517305
fperp12mA          fplus12mF          0.000478402910740269
fperp12mA          fplus12mA          0.07946590362219734
fperp12mA          f012mF             0.009514333356333483
fperp12mA          f012mA             -0.06976234989675657
fperp12mA          fperp12mF          0.0002273559956101044
fperp12mA          fperp12mA          0.06981886103367678
fperp12mA          gplus12mF          0.009561958164523142
fperp12mA          gplus12mA          -0.0707907987176722
fperp12mA          g012mF             0.0003537584863800453
fperp12mA          g012mA             0.08745580352678192
fperp12mA          gperp12mF          0.023653267683918514
fperp12mA          gperp12mA          -0.21118616967724108
fperp12mA          hplus12mF          9.297899667330463e-05
fperp12mA          hplus12mA          0.081527761549804
fperp12mA          hperp12mF          0.0003969449214452622
fperp12mA          hperp12mA          0.07676340238214942
fperp12mA          htildeplus12mF     0.02242287486420832
fperp12mA          htildeplus12mA     -0.1996474229721012
fperp12mA          htildeperp12mF     0.009516206672216499
fperp12mA          htildeperp12mA     -0.07140641491365105
gplus12mF          fplus32mF          0.0003142065033519609
gplus12mF          fplus32mA          0.007485945227952919
gplus12mF          f032mF             0.03866614711065464
gplus12mF          f032mA             -0.250580875254381
gplus12mF          fperp32mF          -0.00018930280795231277
gplus12mF          fperp32mA          0.010855572058910834
gplus12mF          fperpp32mF         0.00019445045876762733
gplus12mF          fperpp32mA         -0.0008793024543803624
gplus12mF          gplus32mF          0.03149232044344908
gplus12mF          gplus32mA          -0.2174967836202835
gplus12mF          g032mF             2.6891640568402165e-05
gplus12mF          g032mA             0.005867696713733025
gplus12mF          gperp32mF          0.03139639414308754
gplus12mF          gperp32mA          -0.21557411352032793
gplus12mF          gperpp32mF         -0.0005255558044904112
gplus12mF          gperpp32mA         0.004926117653137024
gplus12mF          hplus32mF          -0.00025115765833419766
gplus12mF          hplus32mA          0.0076566348115524275
gplus12mF          hperp32mF          0.00019804543790226322
gplus12mF          hperp32mA          0.0061256562390262954
gplus12mF          hperpp32mF         -4.9244770585062466e-05
gplus12mF          hperpp32mA         0.0001594950942565137
gplus12mF          htildeplus32mF     0.032541158066995285
gplus12mF          htildeplus32mA     -0.22119835024970277
gplus12mF          htildeperp32mF     0.03434297781757055
gplus12mF          htildeperp32mA     -0.23208884015963305
gplus12mF          htildeperpp32mF    0.0016749430375160653
gplus12mF          htildeperpp32mA    -0.005142621812243851
gplus12mF          fplus12mF          0.0007102825721806151
gplus12mF          fplus12mA          0.01404625451275468
gplus12mF          f012mF             0.0054617846960265445
gplus12mF          f012mA             -0.02574451285448156
gplus12mF          fperp12mF          0.0006364655984647604
gplus12mF          fperp12mA          0.009561958164523142
gplus12mF          gplus12mF          0.005846881628529281
gplus12mF          gplus12mA          -0.02646347338522993
gplus12mF          g012mF             0.0008045255893809266
gplus12mF          g012mA             0.01369739647250469
gplus12mF          gperp12mF          0.013052396735008201
gplus12mF          gperp12mA          -0.07528105486157796
gplus12mF          hplus12mF          0.0006215189477308658
gplus12mF          hplus12mA          0.010709618436848877
gplus12mF          hperp12mF          0.000704815909374337
gplus12mF          hperp12mA          0.011902993800046715
gplus12mF          htildeplus12mF     0.01303040244122163
gplus12mF          htildeplus12mA     -0.07280708486589418
gplus12mF          htildeperp12mF     0.005259990295766815
gplus12mF          htildeperp12mA     -0.025787697600230527
gplus12mA          fplus32mF          -0.0004353594508464607
gplus12mA          fplus32mA          -0.09956451706671901
gplus12mA          f032mF             -0.22178599536266955
gplus12mA          f032mA             4.749629193732196
gplus12mA          fperp32mF          0.00016781075858166808
gplus12mA          fperp32mA          -0.12566327536068123
gplus12mA          fperpp32mF         -0.00028713737990687465
gplus12mA          fperpp32mA         0.0304728228573768
gplus12mA          gplus32mF          -0.19804711368266192
gplus12mA          gplus32mA          4.320093690150808
gplus12mA          g032mF             -0.0002151247258968647
gplus12mA          g032mA             -0.08065536241670114
gplus12mA          gperp32mF          -0.1967407195324186
gplus12mA          gperp32mA          4.1870925098690215
gplus12mA          gperpp32mF         0.003955455696265743
gplus12mA          gperpp32mA         -0.11691702657193254
gplus12mA          hplus32mF          0.0005448569962669485
gplus12mA          hplus32mA          -0.11115588040802137
gplus12mA          hperp32mF          -0.0005338673309133539
gplus12mA          hperp32mA          -0.08556977169112115
gplus12mA          hperpp32mF         7.232605184326404e-05
gplus12mA          hperpp32mA         -0.006209848092161807
gplus12mA          htildeplus32mF     -0.20601225464993636
gplus12mA          htildeplus32mA     4.313137093848071
gplus12mA          htildeperp32mF     -0.2098759823870719
gplus12mA          htildeperp32mA     4.447241586786457
gplus12mA          htildeperpp32mF    -0.006201300054672677
gplus12mA          htildeperpp32mA    0.08963208414330613
gplus12mA          fplus12mF          -0.0009602627336208944
gplus12mA          fplus12mA          -0.10330469146290268
gplus12mA          f012mF             -0.026003983440070714
gplus12mA          f012mA             0.45351302214941774
gplus12mA          fperp12mF          -0.0006427735221615654
gplus12mA          fperp12mA          -0.0707907987176722
gplus12mA          gplus12mF          -0.02646347338522993
gplus12mA          gplus12mA          0.4659235117698958
gplus12mA          g012mF             -0.0007253439580960334
gplus12mA          g012mA             -0.1074718772383458
gplus12mA          gperp12mF          -0.07270309029308637
gplus12mA          gperp12mA          1.315938896292802
gplus12mA          hplus12mF          -0.00032006532506568684
gplus12mA          hplus12mA          -0.07351126692892407
gplus12mA          hperp12mF          -0.0007857426703042426
gplus12mA          hperp12mA          -0.09589465856407732
gplus12mA          htildeplus12mF     -0.07249798621860379
gplus12mA          htildeplus12mA     1.2725944526908415
gplus12mA          htildeperp12mF     -0.025739499133966184
gplus12mA          htildeperp12mA     0.468978695588333
g012mF             fplus32mF          6.104572377307826e-05
g012mF             fplus32mA          9.346066029326824e-05
g012mF             f032mF             0.004758713797336037
g012mF             f032mA             -0.005343888469298503
g012mF             fperp32mF          -6.848847027877592e-05
g012mF             fperp32mA          0.0004439883328530078
g012mF             fperpp32mF         6.0606888218424696e-05
g012mF             fperpp32mA         -1.232795738721468e-05
g012mF             gplus32mF          0.004124828982396706
g012mF             gplus32mA          -0.0076965201125900485
g012mF             g032mF             4.721643412495501e-06
g012mF             g032mA             0.00021289937062861437
g012mF             gperp32mF          0.004156964620006967
g012mF             gperp32mA          -0.006852288067762645
g012mF             gperpp32mF         -8.062702018466159e-05
g012mF             gperpp32mA         7.896186104398018e-05
g012mF             hplus32mF          -0.00010684208885640477
g012mF             hplus32mA          0.00031041014629816326
g012mF             hperp32mF          3.2219168907293775e-05
g012mF             hperp32mA          9.659005056481496e-05
g012mF             hperpp32mF         -1.83646253984925e-05
g012mF             hperpp32mA         -4.9288439496907725e-06
g012mF             htildeplus32mF     0.0040026064487627975
g012mF             htildeplus32mA     -0.005271262374050863
g012mF             htildeperp32mF     0.0042333604509124274
g012mF             htildeperp32mA     -0.006233463332335375
g012mF             htildeperpp32mF    0.00032509115930446795
g012mF             htildeperpp32mA    -0.00046430735744246306
g012mF             fplus12mF          0.0002044619131696849
g012mF             fplus12mA          0.0005550527658759151
g012mF             f012mF             0.0007408819772969717
g012mF             f012mA             -0.0006905884305513525
g012mF             fperp12mF          0.00019931442006996674
g012mF             fperp12mA          0.0003537584863800453
g012mF             gplus12mF          0.0008045255893809266
g012mF             gplus12mA          -0.0007253439580960334
g012mF             g012mF             0.00029542508447183793
g012mF             g012mA             0.0005598126753688714
g012mF             gperp12mF          0.001726649000045715
g012mF             gperp12mA          -0.002545954107515001
g012mF             hplus12mF          0.00024164227826418435
g012mF             hplus12mA          0.00039682434643215206
g012mF             hperp12mF          0.0002462067244236823
g012mF             hperp12mA          0.0005227997802172887
g012mF             htildeplus12mF     0.001594257915641549
g012mF             htildeplus12mA     -0.002004849513873369
g012mF             htildeperp12mF     0.0007237902625519345
g012mF             htildeperp12mA     -0.000658736736268006
g012mA             fplus32mF          0.00017668833565232287
g012mA             fplus32mA          0.0646718683885643
g012mA             f032mF             0.08237058717301039
g012mA             f032mA             -1.1226093000274604
g012mA             fperp32mF          0.00039457346672323634
g012mA             fperp32mA          0.0776938272823893
g012mA             fperpp32mF         1.117477288781924e-05
g012mA             fperpp32mA         -0.007685997337659874
g012mA             gplus32mF          0.07349120827044914
g012mA             gplus32mA          -1.0383998803310543
g012mA             g032mF             -1.7182718365596074e-06
g012mA             g032mA             0.04956257135364059
g012mA             gperp32mF          0.07293424651556323
g012mA             gperp32mA          -1.0138635000528218
g012mA             gperpp32mF         -0.0010849081710607956
g012mA             gperpp32mA         0.04738274515633482
g012mA             hplus32mF          0.0003374929905969124
g012mA             hplus32mA          0.06364192223287744
g012mA             hperp32mF          0.0001368011231414466
g012mA             hperp32mA          0.05444929728873836
g012mA             hperpp32mF         -1.198647418503366e-05
g012mA             hperpp32mA         0.001321839852483241
g012mA             htildeplus32mF     0.07571221226725634
g012mA             htildeplus32mA     -1.041569906700615
g012mA             htildeperp32mF     0.07991209483873705
g012mA             htildeperp32mA     -1.0727827954768225
g012mA             htildeperpp32mF    0.0023497895133588963
g012mA             htildeperpp32mA    -0.014729881517249627
g012mA             fplus12mF          0.0005463492097240713
g012mA             fplus12mA          0.10670628943281008
g012mA             f012mF             0.013216740014120414
g012mA             f012mA             -0.10695292174949705
g012mA             fperp12mF          0.00021070082990841881
g012mA             fperp12mA          0.08745580352678192
g012mA             gplus12mF          0.01369739647250469
g012mA             gplus12mA          -0.1074718772383458
g012mA             g012mF             0.0005598126753688714
g012mA             g012mA             0.12061299599467379
g012mA             gperp12mF          0.03571386850874854
g012mA             gperp12mA          -0.32957388127249104
g012mA             hplus12mF          0.00019862443857109348
g012mA             hplus12mA          0.10251475847995584
g012mA             hperp12mF          0.0006162009791309827
g012mA             hperp12mA          0.10340332861228906
g012mA             htildeplus12mF     0.03387053301492719
g012mA             htildeplus12mA     -0.30820783580503036
g012mA             htildeperp12mF     0.01370978332228389
g012mA             htildeperp12mA     -0.1103880001742996
gperp12mF          fplus32mF          0.0006767347504971753
gperp12mF          fplus32mA          0.01880371086040859
gperp12mF          f032mF             0.09157541032371427
gperp12mF          f032mA             -0.6981797758383079
gperp12mF          fperp32mF          -0.00038987233963822226
gperp12mF          fperp32mA          0.02638158560070126
gperp12mF          fperpp32mF         0.0003537902910187358
gperp12mF          fperpp32mA         -0.0025045715739952803
gperp12mF          gplus32mF          0.08170821630508655
gperp12mF          gplus32mA          -0.6593287995976842
gperp12mF          g032mF             6.517650049563989e-05
gperp12mF          g032mA             0.016769508929760767
gperp12mF          gperp32mF          0.08071338439162998
gperp12mF          gperp32mA          -0.6425378419597434
gperp12mF          gperpp32mF         -0.0016725279736124138
gperp12mF          gperpp32mA         0.016976331510154645
gperp12mF          hplus32mF          -0.000555842503969373
gperp12mF          hplus32mA          0.020375437971259396
gperp12mF          hperp32mF          0.00048011169984816556
gperp12mF          hperp32mA          0.01640397709433521
gperp12mF          hperpp32mF         -9.612151763974828e-05
gperp12mF          hperpp32mA         0.0005655818105352999
gperp12mF          htildeplus32mF     0.08138703207694989
gperp12mF          htildeplus32mA     -0.6470158968594161
gperp12mF          htildeperp32mF     0.08508898267849647
gperp12mF          htildeperp32mA     -0.668542687094403
gperp12mF          htildeperpp32mF    0.0035070811273394138
gperp12mF          htildeperpp32mA    -0.011847716292580935
gperp12mF          fplus12mF          0.0013578523248250396
gperp12mF          fplus12mA          0.03595502153785216
gperp12mF          f012mF             0.012927266169451038
gperp12mF          f012mA             -0.07356125681441653
gperp12mF          fperp12mF          0.0011426787794064515
gperp12mF          fperp12mA          0.023653267683918514
gperp12mF          gplus12mF          0.013052396735008201
gperp12mF          gplus12mA          -0.07270309029308637
gperp12mF          g012mF             0.001726649000045715
gperp12mF          g012mA             0.03571386850874854
gperp12mF          gperp12mF          0.03369594194335405
gperp12mF          gperp12mA          -0.22587162593713095
gperp12mF          hplus12mF          0.0013275008133250342
gperp12mF          hplus12mA          0.027449704349644458
gperp12mF          hperp12mF          0.0015530174772930918
gperp12mF          hperp12mA          0.031846426158266515
gperp12mF          htildeplus12mF     0.03177980617043066
gperp12mF          htildeplus12mA     -0.20779405119041003
gperp12mF          htildeperp12mF     0.01270035196078128
gperp12mF          htildeperp12mA     -0.07546735286062882
gperp12mA          fplus32mF          -0.0012191323284138976
gperp12mA          fplus32mA          -0.28283937377536567
gperp12mA          f032mF             -0.6349048878172452
gperp12mA          f032mA             13.467612089575345
gperp12mA          fperp32mF          0.0004565500564773717
gperp12mA          fperp32mA          -0.3526924680370546
gperp12mA          fperpp32mF         -0.0005378233597990622
gperp12mA          fperpp32mA         0.08343372343140462
gperp12mA          gplus32mF          -0.6002132424321985
gperp12mA          gplus32mA          12.557462749786467
gperp12mA          g032mF             -0.0005847483197753871
gperp12mA          g032mA             -0.23795404135006057
gperp12mA          gperp32mF          -0.5928146800749373
gperp12mA          gperp32mA          12.12783690851474
gperp12mA          gperpp32mF         0.014517230172687532
gperp12mA          gperpp32mA         -0.37877407049898637
gperp12mA          hplus32mF          0.0015533391017189977
gperp12mA          hplus32mA          -0.31618078190911625
gperp12mA          hperp32mF          -0.0017236732133088166
gperp12mA          hperp32mA          -0.24684354225416255
gperp12mA          hperpp32mF         0.00019663580006242377
gperp12mA          hperpp32mA         -0.017098139648680993
gperp12mA          htildeplus32mF     -0.6079746590711016
gperp12mA          htildeplus32mA     12.410443359234858
gperp12mA          htildeperp32mF     -0.6172308312293834
gperp12mA          htildeperp32mA     12.767062722799466
gperp12mA          htildeperpp32mF    -0.016643482510344313
gperp12mA          htildeperpp32mA    0.2145469801137898
gperp12mA          fplus12mF          -0.0020789163689944544
gperp12mA          fplus12mA          -0.3113073808975144
gperp12mA          f012mF             -0.07680874756371849
gperp12mA          f012mA             1.322113931195021
gperp12mA          fperp12mF          -0.001037741623531223
gperp12mA          fperp12mA          -0.21118616967724108
gperp12mA          gplus12mF          -0.07528105486157796
gperp12mA          gplus12mA          1.315938896292802
gperp12mA          g012mF             -0.002545954107515001
gperp12mA          g012mA             -0.32957388127249104
gperp12mA          gperp12mF          -0.22587162593713095
gperp12mA          gperp12mA          3.899301320216736
gperp12mA          hplus12mF          -0.00129671117942708
gperp12mA          hplus12mA          -0.22687443635369492
gperp12mA          hperp12mF          -0.0027456334092543803
gperp12mA          hperp12mA          -0.29342270522826513
gperp12mA          htildeplus12mF     -0.21478884135022144
gperp12mA          htildeplus12mA     3.6646654697787
gperp12mA          htildeperp12mF     -0.07772153302106126
gperp12mA          htildeperp12mA     1.368869497789211
hplus12mF          fplus32mF          4.5911476464350506e-05
hplus12mF          fplus32mA          -2.9177639473199523e-05
hplus12mF          f032mF             0.0036879569257077063
hplus12mF          f032mA             -0.0028153024205766074
hplus12mF          fperp32mF          -6.2453212484655e-05
hplus12mF          fperp32mA          0.00015862859653080345
hplus12mF          fperpp32mF         5.325700609639192e-05
hplus12mF          fperpp32mA         5.203175664202838e-07
hplus12mF          gplus32mF          0.003222586978331606
hplus12mF          gplus32mA          -0.005239617203448183
hplus12mF          g032mF             2.89809607308654e-06
hplus12mF          g032mA             8.995155669092825e-05
hplus12mF          gperp32mF          0.003302609121636123
hplus12mF          gperp32mA          -0.004488968915683464
hplus12mF          gperpp32mF         -6.746592298233942e-05
hplus12mF          gperpp32mA         2.8618421168596546e-07
hplus12mF          hplus32mF          -9.621829626725463e-05
hplus12mF          hplus32mA          4.264001020650053e-05
hplus12mF          hperp32mF          2.299026838527369e-05
hplus12mF          hperp32mA          -1.7963987241986566e-05
hplus12mF          hperpp32mF         -1.545672320635737e-05
hplus12mF          hperpp32mA         -4.281348697308692e-06
hplus12mF          htildeplus32mF     0.0031440080544849302
hplus12mF          htildeplus32mA     -0.00299730100049425
hplus12mF          htildeperp32mF     0.003285876702913622
hplus12mF          htildeperp32mA     -0.0036858651633343204
hplus12mF          htildeperpp32mF    0.0002570258359891837
hplus12mF          htildeperpp32mA    -0.00024307644694605856
hplus12mF          fplus12mF          0.00016814200245803364
hplus12mF          fplus12mA          0.00023759931706493267
hplus12mF          f012mF             0.000575228221907579
hplus12mF          f012mA             -0.00033168753229094504
hplus12mF          fperp12mF          0.00016933545253077295
hplus12mF          fperp12mA          9.297899667330463e-05
hplus12mF          gplus12mF          0.0006215189477308658
hplus12mF          gplus12mA          -0.00032006532506568684
hplus12mF          g012mF             0.00024164227826418435
hplus12mF          g012mA             0.00019862443857109348
hplus12mF          gperp12mF          0.0013275008133250342
hplus12mF          gperp12mA          -0.00129671117942708
hplus12mF          hplus12mF          0.0002089893907534136
hplus12mF          hplus12mA          0.00011252283839361382
hplus12mF          hperp12mF          0.00020317524907082797
hplus12mF          hperp12mA          0.00019731570531632533
hplus12mF          htildeplus12mF     0.0012049015942074632
hplus12mF          htildeplus12mA     -0.0008763330837150266
hplus12mF          htildeperp12mF     0.000555509554960101
hplus12mF          htildeperp12mA     -0.0002517823356317191
hplus12mA          fplus32mF          8.59566989063509e-05
hplus12mA          fplus32mA          0.05411157336478135
hplus12mA          f032mF             0.06225129392752501
hplus12mA          f032mA             -0.7727638518028521
hplus12mA          fperp32mF          0.00020021381476322672
hplus12mA          fperp32mA          0.06422596332045637
hplus12mA          fperpp32mF         2.7763502538636394e-05
hplus12mA          fperpp32mA         -0.0048119568038357775
hplus12mA          gplus32mF          0.05565209720389998
hplus12mA          gplus32mA          -0.7147395939915334
hplus12mA          g032mF             -9.138196403217992e-06
hplus12mA          g032mA             0.04062961174342071
hplus12mA          gperp32mF          0.05502772395914765
hplus12mA          gperp32mA          -0.7018009010764887
hplus12mA          gperpp32mF         -0.001149209245338739
hplus12mA          gperpp32mA         0.038909327002176725
hplus12mA          hplus32mF          0.00015206189676561063
hplus12mA          hplus32mA          0.05058051920530864
hplus12mA          hperp32mF          5.3681668950870415e-05
hplus12mA          hperp32mA          0.045053154857643815
hplus12mA          hperpp32mF         1.2352184885218314e-06
hplus12mA          hperpp32mA         0.0008964032846018348
hplus12mA          htildeplus32mF     0.05842726226457325
hplus12mA          htildeplus32mA     -0.7240685714795062
hplus12mA          htildeperp32mF     0.060985877715863786
hplus12mA          htildeperp32mA     -0.74035287219644
hplus12mA          htildeperpp32mF    0.0014032588283235132
hplus12mA          htildeperpp32mA    -0.006995501562084775
hplus12mA          fplus12mF          0.00044313403072215873
hplus12mA          fplus12mA          0.09280403378272585
hplus12mA          f012mF             0.01083523909618527
hplus12mA          f012mA             -0.07369624145946993
hplus12mA          fperp12mF          0.00015336153888661176
hplus12mA          fperp12mA          0.081527761549804
hplus12mA          gplus12mF          0.010709618436848877
hplus12mA          gplus12mA          -0.07351126692892407
hplus12mA          g012mF             0.00039682434643215206
hplus12mA          g012mA             0.10251475847995584
hplus12mA          gperp12mF          0.027449704349644458
hplus12mA          gperp12mA          -0.22687443635369492
hplus12mA          hplus12mF          0.00011252283839361382
hplus12mA          hplus12mA          0.10042673774173894
hplus12mA          hperp12mF          0.00045265471625230305
hplus12mA          hperp12mA          0.08852945205379038
hplus12mA          htildeplus12mF     0.025291801515712673
hplus12mA          htildeplus12mA     -0.21106234520099235
hplus12mA          htildeperp12mF     0.010848885952561095
hplus12mA          htildeperp12mA     -0.07535901299203289
hperp12mF          fplus32mF          5.358578350689283e-05
hperp12mF          fplus32mA          0.0001410780904796046
hperp12mF          f032mF             0.004164957972245644
hperp12mF          f032mA             -0.00725760925088133
hperp12mF          fperp32mF          -5.725164521786166e-05
hperp12mF          fperp32mA          0.0004852473735099614
hperp12mF          fperpp32mF         5.002892516577506e-05
hperp12mF          fperpp32mA         -2.8298766985064194e-05
hperp12mF          gplus32mF          0.003653378061399557
hperp12mF          gplus32mA          -0.009015965914051982
hperp12mF          g032mF             3.855458570652458e-06
hperp12mF          g032mA             0.0002551897493563084
hperp12mF          gperp32mF          0.0036537361214322743
hperp12mF          gperp32mA          -0.008253627291210078
hperp12mF          gperpp32mF         -7.210499828196841e-05
hperp12mF          gperpp32mA         5.721611072317074e-05
hperp12mF          hplus32mF          -8.652943536051153e-05
hperp12mF          hplus32mA          0.00035596274356647665
hperp12mF          hperp32mF          2.8330217237830197e-05
hperp12mF          hperp32mA          0.00014172602775900183
hperp12mF          hperpp32mF         -1.4919770530398278e-05
hperp12mF          hperpp32mA         1.2708598117487938e-06
hperp12mF          htildeplus32mF     0.0035350718678749107
hperp12mF          htildeplus32mA     -0.0070300963160416525
hperp12mF          htildeperp32mF     0.003727969815096242
hperp12mF          htildeperp32mA     -0.007806685383716161
hperp12mF          htildeperpp32mF    0.00026206905188131383
hperp12mF          htildeperpp32mA    -0.0004537485604689893
hperp12mF          fplus12mF          0.00017677417534372732
hperp12mF          fplus12mA          0.0006593771740667668
hperp12mF          f012mF             0.0006644226411904823
hperp12mF          f012mA             -0.0007924269265895376
hperp12mF          fperp12mF          0.00016948549802302712
hperp12mF          fperp12mA          0.0003969449214452622
hperp12mF          gplus12mF          0.000704815909374337
hperp12mF          gplus12mA          -0.0007857426703042426
hperp12mF          g012mF             0.0002462067244236823
hperp12mF          g012mA             0.0006162009791309827
hperp12mF          gperp12mF          0.0015530174772930918
hperp12mF          gperp12mA          -0.0027456334092543803
hperp12mF          hplus12mF          0.00020317524907082797
hperp12mF          hplus12mA          0.00045265471625230305
hperp12mF          hperp12mF          0.00021185129254563733
hperp12mF          hperp12mA          0.0005802645005097371
hperp12mF          htildeplus12mF     0.0014210852365604014
hperp12mF          htildeplus12mA     -0.0021680217948245742
hperp12mF          htildeperp12mF     0.0006472479613654155
hperp12mF          htildeperp12mA     -0.0007459143206019266
hperp12mA          fplus32mF          0.00014416049682106907
hperp12mA          fplus32mA          0.05792161892500324
hperp12mA          f032mF             0.07152961873637527
hperp12mA          f032mA             -1.0091476400823645
hperp12mA          fperp32mF          0.00036477604606181515
hperp12mA          fperp32mA          0.07134072456553123
hperp12mA          fperpp32mF         1.4336279247694e-05
hperp12mA          fperpp32mA         -0.007136418260737513
hperp12mA          gplus32mF          0.06433871778730667
hperp12mA          gplus32mA          -0.9350339081628322
hperp12mA          g032mF             -3.947971889910943e-07
hperp12mA          g032mA             0.04500913169329934
hperp12mA          gperp32mF          0.0633752173241052
hperp12mA          gperp32mA          -0.909564367802347
hperp12mA          gperpp32mF         -0.0011576572280334505
hperp12mA          gperpp32mA         0.04429872858041484
hperp12mA          hplus32mF          0.0003003600859148061
hperp12mA          hplus32mA          0.05933025065756734
hperp12mA          hperp32mF          0.00011306720182639102
hperp12mA          hperp32mA          0.04908557930959699
hperp12mA          hperpp32mF         -1.8874952890749384e-06
hperp12mA          hperpp32mA         0.001277148841771244
hperp12mA          htildeplus32mF     0.06632757813902244
hperp12mA          htildeplus32mA     -0.9401227078688579
hperp12mA          htildeperp32mF     0.06997023506215848
hperp12mA          htildeperp32mA     -0.9630789973619708
hperp12mA          htildeperpp32mF    0.0013286506928109224
hperp12mA          htildeperpp32mA    -0.008838856962670501
hperp12mA          fplus12mF          0.0005340073999678922
hperp12mA          fplus12mA          0.09609034982063198
hperp12mA          f012mF             0.012016561341047945
hperp12mA          f012mA             -0.09602877942562624
hperp12mA          fperp12mF          0.00020411315574381163
hperp12mA          fperp12mA          0.07676340238214942
hperp12mA          gplus12mF          0.011902993800046715
hperp12mA          gplus12mA          -0.09589465856407732
hperp12mA          g012mF             0.0005227997802172887
hperp12mA          g012mA             0.10340332861228906
hperp12mA          gperp12mF          0.031846426158266515
hperp12mA          gperp12mA          -0.29342270522826513
hperp12mA          hplus12mF          0.00019731570531632533
hperp12mA          hplus12mA          0.08852945205379038
hperp12mA          hperp12mF          0.0005802645005097371
hperp12mA          hperp12mA          0.09258417427213544
hperp12mA          htildeplus12mF     0.02951279924729334
hperp12mA          htildeplus12mA     -0.27178749025205823
hperp12mA          htildeperp12mF     0.012230227873781732
hperp12mA          htildeperp12mA     -0.09832038684045347
htildeplus12mF     fplus32mF          0.0007078483547096726
htildeplus12mF     fplus32mA          0.018154371463928246
htildeplus12mF     f032mF             0.0919160014665137
htildeplus12mF     f032mA             -0.6817749680218509
htildeplus12mF     fperp32mF          -0.0003783626367495903
htildeplus12mF     fperp32mA          0.02579268942672965
htildeplus12mF     fperpp32mF         0.0003574035861834141
htildeplus12mF     fperpp32mA         -0.002489086366536126
htildeplus12mF     gplus32mF          0.0792072498516771
htildeplus12mF     gplus32mA          -0.6281441389702269
htildeplus12mF     g032mF             6.898322822532011e-05
htildeplus12mF     g032mA             0.015342111987423067
htildeplus12mF     gperp32mF          0.07847765147144962
htildeplus12mF     gperp32mA          -0.6143797305060196
htildeplus12mF     gperpp32mF         -0.0014112472103645982
htildeplus12mF     gperpp32mA         0.014161290984820586
htildeplus12mF     hplus32mF          -0.0007729827268489395
htildeplus12mF     hplus32mA          0.02535347076069385
htildeplus12mF     hperp32mF          0.0005439802308324172
htildeplus12mF     hperp32mA          0.018342604589380335
htildeplus12mF     hperpp32mF         -0.0001392414459706866
htildeplus12mF     hperpp32mA         0.0005760915654950278
htildeplus12mF     htildeplus32mF     0.08096996640153159
htildeplus12mF     htildeplus32mA     -0.6315369170341933
htildeplus12mF     htildeperp32mF     0.08506967982202994
htildeplus12mF     htildeperp32mA     -0.654059119351831
htildeplus12mF     htildeperpp32mF    0.00403736793259198
htildeplus12mF     htildeperpp32mA    -0.015962911093074485
htildeplus12mF     fplus12mF          0.0013297323808967687
htildeplus12mF     fplus12mA          0.03329444921034782
htildeplus12mF     f012mF             0.012355646474663083
htildeplus12mF     f012mA             -0.0705737433411967
htildeplus12mF     fperp12mF          0.001129329550643637
htildeplus12mF     fperp12mA          0.02242287486420832
htildeplus12mF     gplus12mF          0.01303040244122163
htildeplus12mF     gplus12mA          -0.07249798621860379
htildeplus12mF     g012mF             0.001594257915641549
htildeplus12mF     g012mA             0.03387053301492719
htildeplus12mF     gperp12mF          0.03177980617043066
htildeplus12mF     gperp12mA          -0.21478884135022144
htildeplus12mF     hplus12mF          0.0012049015942074632
htildeplus12mF     hplus12mA          0.025291801515712673
htildeplus12mF     hperp12mF          0.0014210852365604014
htildeplus12mF     hperp12mA          0.02951279924729334
htildeplus12mF     htildeplus12mF     0.034190013756915
htildeplus12mF     htildeplus12mA     -0.2205516478800074
htildeplus12mF     htildeperp12mF     0.013341442289939925
htildeplus12mF     htildeperp12mA     -0.07763086751490379
htildeplus12mA     fplus32mF          -0.001285549058355406
htildeplus12mA     fplus32mA          -0.2666100428543288
htildeplus12mA     f032mF             -0.6175212431229926
htildeplus12mA     f032mA             12.890763104284279
htildeplus12mA     fperp32mF          0.0006342361399213349
htildeplus12mA     fperp32mA          -0.3326630288774671
htildeplus12mA     fperpp32mF         -0.0006621028829891497
htildeplus12mA     fperpp32mA         0.07814906887500059
htildeplus12mA     gplus32mF          -0.5683118514574654
htildeplus12mA     gplus32mA          11.875477493476684
htildeplus12mA     g032mF             -0.000572490666165594
htildeplus12mA     g032mA             -0.21964119978844085
htildeplus12mA     gperp32mF          -0.5632156927154814
htildeplus12mA     gperp32mA          11.506899642128316
htildeplus12mA     gperpp32mF         0.01189345101563985
htildeplus12mA     gperpp32mA         -0.3188719726301676
htildeplus12mA     hplus32mF          0.0030030306082528572
htildeplus12mA     hplus32mA          -0.3249007088398448
htildeplus12mA     hperp32mF          -0.0019672953104200967
htildeplus12mA     hperp32mA          -0.24583515859852575
htildeplus12mA     hperpp32mF         0.00042447791119753825
htildeplus12mA     hperpp32mA         -0.016449283153783783
htildeplus12mA     htildeplus32mF     -0.5888337120674417
htildeplus12mA     htildeplus32mA     11.83698304670752
htildeplus12mA     htildeperp32mF     -0.6001795937326436
htildeplus12mA     htildeperp32mA     12.198189890643729
htildeplus12mA     htildeperpp32mF    -0.019277515292809647
htildeplus12mA     htildeperpp32mA    0.2485837227844204
htildeplus12mA     fplus12mF          -0.001971871711608895
htildeplus12mA     fplus12mA          -0.28520741653287324
htildeplus12mA     f012mF             -0.07118882392360741
htildeplus12mA     f012mA             1.2452370312789829
htildeplus12mA     fperp12mF          -0.0011191659274023978
htildeplus12mA     fperp12mA          -0.1996474229721012
htildeplus12mA     gplus12mF          -0.07280708486589418
htildeplus12mA     gplus12mA          1.2725944526908415
htildeplus12mA     g012mF             -0.002004849513873369
htildeplus12mA     g012mA             -0.30820783580503036
htildeplus12mA     gperp12mF          -0.20779405119041003
htildeplus12mA     gperp12mA          3.6646654697787
htildeplus12mA     hplus12mF          -0.0008763330837150266
htildeplus12mA     hplus12mA          -0.21106234520099235
htildeplus12mA     hperp12mF          -0.0021680217948245742
htildeplus12mA     hperp12mA          -0.27178749025205823
htildeplus12mA     htildeplus12mF     -0.2205516478800074
htildeplus12mA     htildeplus12mA     3.6365615940490037
htildeplus12mA     htildeperp12mF     -0.07831547334565568
htildeplus12mA     htildeperp12mA     1.3189941468170456
htildeperp12mF     fplus32mF          0.0002717001234786579
htildeperp12mF     fplus32mA          0.007165799540241295
htildeperp12mF     f032mF             0.03421482383931798
htildeperp12mF     f032mA             -0.2352023656840534
htildeperp12mF     fperp32mF          -0.0001526316990248126
htildeperp12mF     fperp32mA          0.010203851639448178
htildeperp12mF     fperpp32mF         0.00016530000249654952
htildeperp12mF     fperpp32mA         -0.0008904445365268151
htildeperp12mF     gplus32mF          0.029536832312925695
htildeperp12mF     gplus32mA          -0.21713499379729936
htildeperp12mF     g032mF             2.4901849021758864e-05
htildeperp12mF     g032mA             0.006083544204486218
htildeperp12mF     gperp32mF          0.029045679263261764
htildeperp12mF     gperp32mA          -0.211003969025867
htildeperp12mF     gperpp32mF         -0.0006291573910070824
htildeperp12mF     gperpp32mA         0.006350288419284044
htildeperp12mF     hplus32mF          -0.000352692940206458
htildeperp12mF     hplus32mA          0.01033581360377978
htildeperp12mF     hperp32mF          0.0002005927810247151
htildeperp12mF     hperp32mA          0.0074774139231608356
htildeperp12mF     hperpp32mF         -6.349378936831005e-05
htildeperp12mF     hperpp32mA         0.00024108252819315707
htildeperp12mF     htildeplus32mF     0.030380150035792513
htildeperp12mF     htildeplus32mA     -0.21937092653146814
htildeperp12mF     htildeperp32mF     0.03172806019471974
htildeperp12mF     htildeperp32mA     -0.22583644329373895
htildeperp12mF     htildeperpp32mF    0.0013151543490733436
htildeperp12mF     htildeperpp32mA    -0.0037634603611284866
htildeperp12mF     fplus12mF          0.0006046195338995727
htildeperp12mF     fplus12mA          0.014009387093661603
htildeperp12mF     f012mF             0.005149115295905922
htildeperp12mF     f012mA             -0.025876637660226645
htildeperp12mF     fperp12mF          0.0005232511882214978
htildeperp12mF     fperp12mA          0.009516206672216499
htildeperp12mF     gplus12mF          0.005259990295766815
htildeperp12mF     gplus12mA          -0.025739499133966184
htildeperp12mF     g012mF             0.0007237902625519345
htildeperp12mF     g012mA             0.01370978332228389
htildeperp12mF     gperp12mF          0.01270035196078128
htildeperp12mF     gperp12mA          -0.07772153302106126
htildeperp12mF     hplus12mF          0.000555509554960101
htildeperp12mF     hplus12mA          0.010848885952561095
htildeperp12mF     hperp12mF          0.0006472479613654155
htildeperp12mF     hperp12mA          0.012230227873781732
htildeperp12mF     htildeplus12mF     0.013341442289939925
htildeperp12mF     htildeplus12mA     -0.07831547334565568
htildeperp12mF     htildeperp12mF     0.005618130446087073
htildeperp12mF     htildeperp12mA     -0.028860805995618116
htildeperp12mA     fplus32mF          -0.00035528256339789475
htildeperp12mA     fplus32mA          -0.09993480863525347
htildeperp12mA     f032mF             -0.2150072175644581
htildeperp12mA     f032mA             4.752576905105048
htildeperp12mA     fperp32mF          1.335977137306036e-05
htildeperp12mA     fperp32mA          -0.12423662246397178
htildeperp12mA     fperpp32mF         -0.00022145343321689542
htildeperp12mA     fperpp32mA         0.03025364732718945
htildeperp12mA     gplus32mF          -0.2001034072203126
htildeperp12mA     gplus32mA          4.401275574727371
htildeperp12mA     g032mF             -0.00021872467150707483
htildeperp12mA     g032mA             -0.08276714286044601
htildeperp12mA     gperp32mF          -0.1974993997000148
htildeperp12mA     gperp32mA          4.246824467865505
htildeperp12mA     gperpp32mF         0.0048570008478952065
htildeperp12mA     gperpp32mA         -0.13383046578053337
htildeperp12mA     hplus32mF          0.0009526028319725789
htildeperp12mA     hplus32mA          -0.12229317922775372
htildeperp12mA     hperp32mF          -0.0005976099210134629
htildeperp12mA     hperp32mA          -0.09252538816198165
htildeperp12mA     hperpp32mF         0.00015360728339822806
htildeperp12mA     hperpp32mA         -0.006449497957582784
htildeperp12mA     htildeplus32mF     -0.2073008546266655
htildeperp12mA     htildeplus32mA     4.3822600065996475
htildeperp12mA     htildeperp32mF     -0.2094770898034412
htildeperp12mA     htildeperp32mA     4.501374219454917
htildeperp12mA     htildeperpp32mF    -0.005282518896475056
htildeperp12mA     htildeperpp32mA    0.07651985437790593
htildeperp12mA     fplus12mF          -0.0007014010066737772
htildeperp12mA     fplus12mA          -0.10467419015554506
htildeperp12mA     f012mF             -0.026246607424467883
htildeperp12mA     f012mA             0.4691313186421006
htildeperp12mA     fperp12mF          -0.0003583128456540172
htildeperp12mA     fperp12mA          -0.07140641491365105
htildeperp12mA     gplus12mF          -0.025787697600230527
htildeperp12mA     gplus12mA          0.468978695588333
htildeperp12mA     g012mF             -0.000658736736268006
htildeperp12mA     g012mA             -0.1103880001742996
htildeperp12mA     gperp12mF          -0.07546735286062882
htildeperp12mA     gperp12mA          1.368869497789211
htildeperp12mA     hplus12mF          -0.0002517823356317191
htildeperp12mA     hplus12mA          -0.07535901299203289
htildeperp12mA     hperp12mF          -0.0007459143206019266
htildeperp12mA     hperp12mA          -0.09832038684045347
htildeperp12mA     htildeplus12mF     -0.07763086751490379
htildeperp12mA     htildeplus12mA     1.3189941468170456
htildeperp12mA     htildeperp12mF     -0.028860805995618116
htildeperp12mA     htildeperp12mA     0.49828596874741476


==> anc/results.dat <==
fplus32mF          0.049817176204792
fplus32mA          1.2818214327911
f032mF             4.2870406942858
f032mA             -27.255134030303
fperp32mF          -0.072985327004888
fperp32mA          2.5236811890127
fperpp32mF         0.068707591785106
fperpp32mA         -0.28035634336503
gplus32mF          3.4560255926185
gplus32mA          -24.717394948449
g032mF             0.0026775165758516
g032mA             1.2250321998585
gperp32mF          3.4730817943586
gperp32mA          -22.612756620063
gperpp32mF         -0.061563131978207
gperpp32mA         0.61530538947491
hplus32mF          -0.12400513599619
hplus32mA          2.5099876638765
hperp32mF          0.020846868367809
hperp32mA          1.2208468657396
hperpp32mF         -0.020065666744751
hperpp32mA         0.039568833835245
htildeplus32mF     3.5800493986647
htildeplus32mA     -23.660632329086
htildeperp32mF     3.7188312322342
htildeperp32mA     -25.056929165927
htildeperpp32mF    0.23208081639898
htildeperpp32mA    -0.59947126436908
fplus12mF          0.16283274197747
fplus12mA          1.1579828173352
f012mF             0.5445204718302
f012mA             -2.2138522057659
fperp12mF          0.1689824195554
fperp12mA          0.56933210204082
gplus12mF          0.58216015528172
gplus12mA          -2.2444982231034
g012mF             0.22051516369393
g012mA             0.94138679066274
gperp12mF          1.2187168845043
gperp12mA          -6.111489660571
hplus12mF          0.19077658399361
hplus12mA          0.46959971777773
hperp12mF          0.18601305477862
hperp12mA          0.97642212432303
htildeplus12mF     1.1467767989891
htildeplus12mA     -5.7683152478137
htildeperp12mF     0.54349547390099
htildeperp12mA     -2.1214903932527


==> anc/results_HO.dat <==
fplus32mF          0.050360034362546
fplus32mA          1.2856359135364
f032mF             4.3085192244262
f032mA             -27.028229005044
fperp32mF          -0.072704422390576
fperp32mA          2.5424359496028
fperpp32mF         0.068681089768355
fperpp32mA         -0.27924529701855
gplus32mF          3.4698625878338
gplus32mA          -24.513098477835
g032mF             0.0026648849987902
g032mA             1.226032298768
gperp32mF          3.485381562801
gperp32mA          -22.409478482448
gperpp32mF         -0.06175100893191
gperpp32mA         0.61759553513251
hplus32mF          -0.1237495529785
hplus32mA          2.5216435028972
hperp32mF          0.020995414648035
hperp32mA          1.2236410219411
hperpp32mF         -0.020138607296239
hperpp32mA         0.039393689097725
htildeplus32mF     3.5933981226558
htildeplus32mA     -23.46773766384
htildeperp32mF     3.7386626973566
htildeperp32mA     -24.847953489928
htildeperpp32mF    0.23466205072685
htildeperpp32mA    -0.59664357319869
fplus12mF          0.16352202068548
fplus12mA          1.1664394112176
f012mF             0.54635833182872
f012mA             -2.196376102595
fperp12mF          0.16937022596697
fperp12mA          0.57975616981491
gplus12mF          0.58389442279049
gplus12mA          -2.2277076273688
g012mF             0.22112944598344
g012mA             0.9487012230903
gperp12mF          1.2211284700547
gperp12mA          -6.062342627515
hplus12mF          0.19112559620957
hplus12mA          0.49262720246446
hperp12mF          0.18682752990988
hperp12mA          0.98161593686928
htildeplus12mF     1.1487821493247
htildeplus12mA     -5.7185922697038
htildeperp12mF     0.54447295389571
htildeperp12mA     -2.1053343384316

